Quantum Neural Estimation of Entropies

Entropy measures quantify the amount of information and correlation present in a quantum system. In practice, when the quantum state is unknown and only copies thereof are available, one must resort to the estimation of such entropy measures. Here we propose a variational quantum algorithm for estimating the von Neumann and R\'enyi entropies, as well as the measured relative entropy and measured R\'enyi relative entropy. Our approach first parameterizes a variational formula for the measure of interest by a quantum circuit and a classical neural network, and then optimizes the resulting objective over parameter space. Numerical simulations of our quantum algorithm are provided, using a noiseless quantum simulator. The algorithm provides accurate estimates of the various entropy measures for the examples tested, which renders it as a promising approach for usage in downstream tasks.

==> anc/fidelity.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "id": "QHguhvgn16mL"
   },
   "outputs": [],
   "source": [
    "%%capture\n",
    "!pip install pennylane"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {
    "id": "XWq1UaIR132j"
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import scipy as sc\n",
    "import pennylane as qml\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as Fn\n",
    "import torch.optim as optim\n",
    "from torch.autograd import Variable"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {
    "id": "_AKSceyY1kb0"
   },
   "outputs": [],
   "source": [
    "import torch\n",
    "import torch.nn as nn\n",
    "\n",
    "class neural_function(nn.Module):\n",
    "    def __init__(self, dimension, hidden_layers):\n",
    "        super(neural_function, self).__init__()\n",
    "\n",
    "        self.dimension = dimension\n",
    "        self.hidden_layers = hidden_layers\n",
    "\n",
    "        # Create a list to hold the hidden layer modules\n",
    "        self.hidden_layer_modules = nn.ModuleList()\n",
    "\n",
    "        # Add the input layer\n",
    "        self.hidden_layer_modules.append(nn.Linear(dimension, hidden_layers[0]))\n",
    "\n",
    "        # Add the hidden layers\n",
    "        for i in range(1, len(hidden_layers)):\n",
    "            self.hidden_layer_modules.append(nn.Linear(hidden_layers[i-1], hidden_layers[i]))\n",
    "\n",
    "        # Add the output layer\n",
    "        self.lin_end = nn.Linear(hidden_layers[-1], 1)\n",
    "\n",
    "    def forward(self, input):\n",
    "        y = input.float()\n",
    "\n",
    "        # Forward pass through each hidden layer\n",
    "        for layer in self.hidden_layer_modules:\n",
    "            y = torch.sigmoid(layer(y))\n",
    "\n",
    "        # Forward pass through the output layer\n",
    "        y = self.lin_end(y)\n",
    "\n",
    "        return y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "metadata": {
    "id": "QdbHs0Ao1-8J"
   },
   "outputs": [],
   "source": [
    "# quantum circuit settings\n",
    "num_wires = 4\n",
    "num_layers = 3\n",
    "num_shots = 1\n",
    "num_of_samples = 100\n",
    "\n",
    "# dimension of the system\n",
    "N = 4\n",
    "\n",
    "# initiate the quantum device\n",
    "device = qml.device(\"default.qubit\", wires=num_wires, shots=num_of_samples)\n",
    "\n",
    "# initialize the parameters of a unitary that we will apply\n",
    "# to rho and sigma\n",
    "# For the case of von neumann entropy, sigma is maximally mixed state.\n",
    "# Therefore, for that, we can just use a uniform number generator\n",
    "\n",
    "@qml.qnode(device)\n",
    "def measure_rho(param):\n",
    "    qml.Hadamard(wires=0)\n",
    "    qml.CNOT(wires=[0, 1])\n",
    "    qml.CNOT(wires=[1, 2])\n",
    "    qml.CNOT(wires=[2, 3])\n",
    "    qml.RandomLayers(param, wires=[0, 1])\n",
    "    \n",
    "    # measure in the computational basis\n",
    "    result = qml.sample(qml.PauliZ(0)), qml.sample(qml.PauliZ(1))\n",
    "    return result\n",
    "\n",
    "@qml.qnode(device)\n",
    "def measure_sigma(param):\n",
    "    qml.Hadamard(wires=0)\n",
    "    qml.CNOT(wires=[0, 1])\n",
    "    qml.CNOT(wires=[1, 2])\n",
    "    qml.CNOT(wires=[2, 3])\n",
    "    qml.RandomLayers(param, wires=[0, 1])\n",
    "    \n",
    "    # measure in the computational basis\n",
    "    result = qml.sample(qml.PauliZ(0)), qml.sample(qml.PauliZ(1))\n",
    "    return result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "lecNYSWnGss2",
    "outputId": "f42cd828-3ec0-4dfa-bb58-7f660f09815a"
   },
   "outputs": [],
   "source": [
    "# Evaluate von Neumann entropy using its analytical forumla\n",
    "\n",
    "# ignore the division by zero\n",
    "np.seterr(divide = 'ignore')\n",
    "\n",
    "fidelity = sc.linalg.norm(sc.linalg.sqrtm(rho_test).astype(np.complex128) @ sc.linalg.sqrtm(sigma_test).astype(np.complex128), ord=\"nuc\")**2\n",
    "\n",
    "np.seterr(divide = 'warn')\n",
    "\n",
    "# print the result\n",
    "print(fidelity)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 532
    },
    "id": "yvnInU1YJkzb",
    "outputId": "d59428af-943a-40c6-8626-b2224a0bc852"
   },
   "outputs": [],
   "source": [
    "#@title Optimization using Gradient Descent with neural network\n",
    "\n",
    "# parameters of the optimization\n",
    "num_of_epochs = 1000\n",
    "learning_rate = 0.01\n",
    "num_of_samples = 100\n",
    "dimension = 2\n",
    "hidden_layer = [20]\n",
    "alpha = 1/2\n",
    "\n",
    "# initialize the neural network and quantum circuit parameters\n",
    "neural_fn = neural_function(dimension, hidden_layer)\n",
    "param_init = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "\n",
    "\n",
    "# intialize the cost function store\n",
    "cost_func_store = []\n",
    "\n",
    "\n",
    "# start the training\n",
    "for epoch in range(1, num_of_epochs):\n",
    "\n",
    "\n",
    "  # evaluate the gradient with respect to the quantum circuit parameters\n",
    "    gradients = np.zeros_like((param_init))\n",
    "    for i in range(len(gradients)):\n",
    "        for j in range(len(gradients[0])):\n",
    "\n",
    "      # copy the parameters\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # parameter-shift for the first term\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                forward_sum_1 += np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy())\n",
    "\n",
    "      # normalize this sum\n",
    "            forward_sum_1 = forward_sum_1/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # parameter-shift for the second term of both the terms of the objective function\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                backward_sum_1 += np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy())\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_1 = backward_sum_1/num_of_samples\n",
    "\n",
    "      # parameter-shift for the second term\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_2 = 0\n",
    "            result = measure_sigma(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                forward_sum_2 += np.exp(nn_result[0].detach().numpy())\n",
    "\n",
    "      # normalize this sum\n",
    "            forward_sum_2 = forward_sum_2/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # parameter-shift for the second term of both the terms of the objective function\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_2 = 0\n",
    "            result = measure_sigma(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                backward_sum_2 += np.exp(nn_result[0].detach().numpy())\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_2 = backward_sum_2/num_of_samples\n",
    "\n",
    "      # parameter-shift rule\n",
    "            gradients[i, j] = 0.5*alpha * (forward_sum_1 - backward_sum_1) + (0.5*(1-alpha) * (forward_sum_2 - backward_sum_2))\n",
    "\n",
    "  # first copy the quantum circuit parameters before updating it\n",
    "    prev_param_init = param_init.copy()\n",
    "\n",
    "  # update the quantum circuit parameters\n",
    "    param_init -= gradients\n",
    "\n",
    "  # evaluate the gradient with respect to the neural network parameters\n",
    "\n",
    "    # evaluate the first term\n",
    "    grad_w1 = []\n",
    "    grad_b1 = []\n",
    "    for layer_index in range(len(hidden_layer)):\n",
    "        grad_w1.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].weight))\n",
    "        grad_b1.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].bias))\n",
    "    grad_w2 = torch.zeros_like(neural_fn.lin_end.weight)\n",
    "    grad_b2 = torch.zeros_like(neural_fn.lin_end.bias)\n",
    "\n",
    "    result = measure_rho(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        nn_result.backward()\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            grad_w1[layer_index] += (np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy()))*neural_fn.hidden_layer_modules[layer_index].weight.grad*(1/num_of_samples)\n",
    "            grad_b1[layer_index] += (np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy()))*neural_fn.hidden_layer_modules[layer_index].bias.grad*(1/num_of_samples)\n",
    "        grad_w2 += (np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy()))*neural_fn.lin_end.weight.grad*(1/num_of_samples)\n",
    "        grad_b2 += (np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy()))*neural_fn.lin_end.bias.grad*(1/num_of_samples)\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            neural_fn.hidden_layer_modules[layer_index].weight.grad.zero_()\n",
    "            neural_fn.hidden_layer_modules[layer_index].bias.grad.zero_()\n",
    "        neural_fn.lin_end.weight.grad.zero_()\n",
    "        neural_fn.lin_end.bias.grad.zero_()\n",
    "\n",
    "\n",
    "  # evaluate the second term\n",
    "    grad_w1_2 = []\n",
    "    grad_b1_2 = []\n",
    "    for layer_index in range(len(hidden_layer)):\n",
    "        grad_w1_2.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].weight))\n",
    "        grad_b1_2.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].bias))\n",
    "    grad_w2_2 = torch.zeros_like(neural_fn.lin_end.weight.grad)\n",
    "    grad_b2_2 = torch.zeros_like(neural_fn.lin_end.bias.grad)\n",
    "\n",
    "    result = measure_sigma(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        nn_result.backward()\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            grad_w1_2[layer_index] += (np.exp(nn_result[0].detach().numpy()))*neural_fn.hidden_layer_modules[layer_index].weight.grad*(1/num_of_samples)\n",
    "            grad_b1_2[layer_index] += (np.exp(nn_result[0].detach().numpy()))*neural_fn.hidden_layer_modules[layer_index].bias.grad*(1/num_of_samples)\n",
    "        grad_w2_2 += (np.exp(nn_result[0].detach().numpy()))*neural_fn.lin_end.weight.grad*(1/num_of_samples)\n",
    "        grad_b2_2 += (np.exp(nn_result[0].detach().numpy()))*neural_fn.lin_end.bias.grad*(1/num_of_samples)\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            neural_fn.hidden_layer_modules[layer_index].weight.grad.zero_()\n",
    "            neural_fn.hidden_layer_modules[layer_index].bias.grad.zero_()\n",
    "        neural_fn.lin_end.weight.grad.zero_()\n",
    "        neural_fn.lin_end.bias.grad.zero_()\n",
    "\n",
    "  # evaluate the difference, i.e., the gradient\n",
    "    nn_grad_W1 = []\n",
    "    nn_grad_b1 = []\n",
    "    for layer_index in range(len(hidden_layer)):\n",
    "        nn_grad_W1.append(grad_w1[layer_index] - grad_w1_2[layer_index])\n",
    "        nn_grad_b1.append(grad_b1[layer_index] - grad_b1_2[layer_index])\n",
    "    nn_grad_W2 = grad_w2 - grad_w2_2\n",
    "    nn_grad_b2 = grad_b2 - grad_b2_2\n",
    "\n",
    "  # update the NN weights and normalize them\n",
    "    with torch.no_grad():\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            neural_fn.hidden_layer_modules[layer_index].weight -= learning_rate*(alpha-1)*nn_grad_W1[layer_index]\n",
    "            neural_fn.hidden_layer_modules[layer_index].bias -= learning_rate*(alpha-1)*nn_grad_b1[layer_index]\n",
    "        neural_fn.lin_end.weight -= learning_rate*(alpha-1)*nn_grad_W2\n",
    "        neural_fn.lin_end.bias -= learning_rate*(alpha-1)*nn_grad_b2\n",
    "\n",
    "  # evaluate the cost function at these parameters\n",
    "    first_term = 0\n",
    "    result = measure_rho(param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        first_term += np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy())\n",
    "\n",
    "  # normalize the cost sum\n",
    "    first_term = first_term/num_of_samples\n",
    "\n",
    "  # # Second term evaluation\n",
    "    second_term = 0\n",
    "    result = measure_sigma(param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        second_term += np.exp(nn_result[0].detach().numpy())\n",
    "\n",
    "  # normalize the second term sum\n",
    "    second_term = second_term/num_of_samples\n",
    "\n",
    "    # add the cost function to the store\n",
    "    cost_func_store.append((alpha*first_term + (1-alpha)*second_term)**2)\n",
    "\n",
    "  # print the cost\n",
    "    print((alpha*first_term + (1-alpha)*second_term)**2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 1000
    },
    "id": "_XCbecomDdDe",
    "outputId": "a38f7ad9-0247-4f96-9962-6795e0ef29e4"
   },
   "outputs": [],
   "source": [
    "#@title Optimization using Gradient Descent without neural network.\n",
    "\n",
    "# parameters of the optimization\n",
    "num_of_epochs = 1000\n",
    "learning_rate = 0.08\n",
    "num_of_samples = 100\n",
    "deviation = 1\n",
    "alpha = 1/2\n",
    "\n",
    "# we store the eigenvalues in a matrix\n",
    "W = deviation*np.random.rand(3,3)\n",
    "\n",
    "param_init = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "\n",
    "\n",
    "# intialize the cost function store\n",
    "cost_func_store = []\n",
    "\n",
    "\n",
    "# start the training\n",
    "for epoch in range(1, num_of_epochs):\n",
    "\n",
    "\n",
    "  # evaluate the gradient with respect to the quantum circuit parameters\n",
    "    gradients = np.zeros_like((param_init))\n",
    "    for i in range(len(gradients)):\n",
    "        for j in range(len(gradients[0])):\n",
    "\n",
    "      # copy the parameters\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # parameter-shift for the first term\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                forward_sum_1 += np.exp(((alpha-1)/alpha)*W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "      # normalize this sum\n",
    "            forward_sum_1 = forward_sum_1/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # parameter-shift for the second term of both the terms of the objective function\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                backward_sum_1 += np.exp(((alpha-1)/alpha)*W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_1 = backward_sum_1/num_of_samples\n",
    "\n",
    "      # parameter-shift for the second term\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_2 = 0\n",
    "            result = measure_sigma(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                forward_sum_2 += np.exp(W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "      # normalize this sum\n",
    "            forward_sum_2 = forward_sum_2/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # parameter-shift for the second term of both the terms of the objective function\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_2 = 0\n",
    "            result = measure_sigma(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                backward_sum_2 += np.exp(W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_2 = backward_sum_2/num_of_samples\n",
    "\n",
    "      # parameter-shift rule\n",
    "            gradients[i, j] = 0.5*alpha * (forward_sum_1 - backward_sum_1) + (0.5*(1-alpha) * (forward_sum_2 - backward_sum_2))\n",
    "\n",
    "  # first copy the quantum circuit parameters before updating it\n",
    "    prev_param_init = param_init.copy()\n",
    "\n",
    "  # update the quantum circuit parameters\n",
    "    param_init -= learning_rate*gradients\n",
    "\n",
    "    # evaluate the gradient with respect to the eigenvalues\n",
    "\n",
    "    # 1 , 1\n",
    "    E = np.zeros_like(W)\n",
    "    E[1][1] = 1\n",
    "    dW1_first_term = 0\n",
    "    result = measure_rho(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        dW1_first_term += E[result[0][sample]][result[1][sample]]*np.exp(((alpha-1)/alpha)*W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "    # normalize it\n",
    "    dW1_first_term = dW1_first_term/num_of_samples\n",
    "\n",
    "    dW1_sec_term = 0\n",
    "    result = measure_sigma(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        dW1_sec_term += E[result[0][sample]][result[1][sample]]*np.exp(W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "    # normalize it\n",
    "    dW1_sec_term = dW1_sec_term/num_of_samples\n",
    "\n",
    "    # 1 , -1\n",
    "    E = np.zeros_like(W)\n",
    "    E[1][-1] = 1\n",
    "    dW2_first_term = 0\n",
    "    result = measure_rho(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        dW2_first_term += E[result[0][sample]][result[1][sample]]*np.exp(((alpha-1)/alpha)*W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "    # normalize it\n",
    "    dW2_first_term = dW2_first_term/num_of_samples\n",
    "\n",
    "    dW2_sec_term = 0\n",
    "    result = measure_sigma(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        dW2_sec_term += E[result[0][sample]][result[1][sample]]*np.exp(W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "    # normalize it\n",
    "    dW2_sec_term = dW2_sec_term/num_of_samples\n",
    "\n",
    "    # -1 , 1\n",
    "    E = np.zeros_like(W)\n",
    "    E[-1][1] = 1\n",
    "    dW3_first_term = 0\n",
    "    result = measure_rho(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        dW3_first_term += E[result[0][sample]][result[1][sample]]*np.exp(((alpha-1)/alpha)*W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "    # normalize it\n",
    "    dW3_first_term = dW3_first_term/num_of_samples\n",
    "\n",
    "    dW3_sec_term = 0\n",
    "    result = measure_sigma(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        dW3_sec_term += E[result[0][sample]][result[1][sample]]*np.exp(W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "    # normalize it\n",
    "    dW3_sec_term = dW3_sec_term/num_of_samples\n",
    "\n",
    "    # -1 , -1\n",
    "    E = np.zeros_like(W)\n",
    "    E[-1][-1] = 1\n",
    "    dW4_first_term = 0\n",
    "    result = measure_rho(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        dW4_first_term += E[result[0][sample]][result[1][sample]]*np.exp(((alpha-1)/alpha)*W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "    # normalize it\n",
    "    dW4_first_term = dW4_first_term/num_of_samples\n",
    "\n",
    "    dW4_sec_term = 0\n",
    "    result = measure_sigma(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        dW4_sec_term += E[result[0][sample]][result[1][sample]]*np.exp(W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "    # normalize it\n",
    "    dW4_sec_term = dW4_sec_term/num_of_samples\n",
    "\n",
    "    # update the eigenvalues\n",
    "    W[1][1] -= learning_rate*(alpha-1)*(dW1_first_term - dW1_sec_term)\n",
    "    W[1][-1] -= learning_rate*(alpha-1)*(dW2_first_term - dW2_sec_term)\n",
    "    W[-1][1] -= learning_rate*(alpha-1)*(dW3_first_term - dW3_sec_term)\n",
    "    W[-1][-1] -= learning_rate*(alpha-1)*(dW4_first_term - dW4_sec_term)\n",
    "\n",
    "  # evaluate the cost function at these parameters\n",
    "    first_term = 0\n",
    "    result = measure_rho(param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        first_term += np.exp(((alpha-1)/alpha)*W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "  # normalize the cost sum\n",
    "    first_term = first_term/num_of_samples\n",
    "\n",
    "  # # Second term evaluation\n",
    "    second_term = 0\n",
    "    result = measure_sigma(param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        second_term += np.exp(W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "  # normalize the second term sum\n",
    "    second_term = second_term/num_of_samples\n",
    "\n",
    "    # add the cost function to the store\n",
    "    cost_func_store.append((alpha*first_term + (1-alpha)*second_term)**2)\n",
    "\n",
    "  # print the cost\n",
    "    print((alpha*first_term + (1-alpha)*second_term)**2)"
   ]
  }
 ],
 "metadata": {
  "colab": {
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> anc/fidelity_six_qubits.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "QHguhvgn16mL"
   },
   "outputs": [],
   "source": [
    "%%capture\n",
    "!pip install pennylane"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "XWq1UaIR132j"
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import scipy as sc\n",
    "import pennylane as qml\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as Fn\n",
    "import torch.optim as optim\n",
    "from torch.autograd import Variable\n",
    "from math import pi"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "_AKSceyY1kb0"
   },
   "outputs": [],
   "source": [
    "import torch\n",
    "import torch.nn as nn\n",
    "\n",
    "class neural_function(nn.Module):\n",
    "    def __init__(self, dimension, hidden_layers):\n",
    "        super(neural_function, self).__init__()\n",
    "\n",
    "        self.dimension = dimension\n",
    "        self.hidden_layers = hidden_layers\n",
    "\n",
    "        # Create a list to hold the hidden layer modules\n",
    "        self.hidden_layer_modules = nn.ModuleList()\n",
    "\n",
    "        # Add the input layer\n",
    "        self.hidden_layer_modules.append(nn.Linear(dimension, hidden_layers[0]))\n",
    "\n",
    "        # Add the hidden layers\n",
    "        for i in range(1, len(hidden_layers)):\n",
    "            self.hidden_layer_modules.append(nn.Linear(hidden_layers[i-1], hidden_layers[i]))\n",
    "\n",
    "        # Add the output layer\n",
    "        self.lin_end = nn.Linear(hidden_layers[-1], 1)\n",
    "\n",
    "    def forward(self, input):\n",
    "        y = input.float()\n",
    "\n",
    "        # Forward pass through each hidden layer\n",
    "        for layer in self.hidden_layer_modules:\n",
    "            y = torch.sigmoid(layer(y))\n",
    "\n",
    "        # Forward pass through the output layer\n",
    "        y = self.lin_end(y)\n",
    "\n",
    "        return y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "\n",
    "class neural_function(nn.Module):\n",
    "    def __init__(self, dimension, hidden_layers):\n",
    "        super(neural_function, self).__init__()\n",
    "        self.dimension = dimension\n",
    "        self.hidden_layers = hidden_layers\n",
    "\n",
    "        # Create hidden layers\n",
    "        self.hidden_layer_modules = nn.ModuleList()\n",
    "        self.hidden_layer_modules.append(nn.Linear(dimension, hidden_layers[0]))  \n",
    "        for i in range(1, len(hidden_layers)):\n",
    "            self.hidden_layer_modules.append(nn.Linear(hidden_layers[i-1], hidden_layers[i]))\n",
    "\n",
    "        # Output layer \n",
    "        self.lin_end = nn.Linear(hidden_layers[-1], 1)\n",
    "\n",
    "    def forward(self, input):\n",
    "        y = input.float()\n",
    "        \n",
    "        for layer in self.hidden_layer_modules:\n",
    "            y = F.relu(layer(y))  \n",
    "\n",
    "        y = self.lin_end(y)\n",
    "        \n",
    "        return F.softplus(y) # Apply softplus to output"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "QdbHs0Ao1-8J"
   },
   "outputs": [],
   "source": [
    "# quantum circuit settings\n",
    "num_wires = 12\n",
    "num_layers = 3\n",
    "num_shots = 1\n",
    "num_of_samples = 100\n",
    "\n",
    "# dimension of the system\n",
    "N = 64\n",
    "\n",
    "# initiate the quantum device\n",
    "device = qml.device(\"default.qubit\", wires=num_wires, shots=num_of_samples)\n",
    "\n",
    "# initialize the parameters of a unitary that we will apply\n",
    "# to rho and sigma\n",
    "\n",
    "@qml.qnode(device)\n",
    "def measure_rho(param_state_init, param):\n",
    "    qml.RandomLayers(param_state_init, wires=np.arange(int(num_wires)))\n",
    "    qml.RandomLayers(param, wires=np.arange(int(num_wires/2)), seed=seed_no)\n",
    "    #return qml.density_matrix(wires=np.arange(int(num_wires/2)))\n",
    "    \n",
    "    # measure in the computational basis\n",
    "    result = qml.sample(qml.PauliZ(0)), qml.sample(qml.PauliZ(1)), qml.sample(qml.PauliZ(2)), qml.sample(qml.PauliZ(3)), qml.sample(qml.PauliZ(4)), qml.sample(qml.PauliZ(5))\n",
    "    return result\n",
    "\n",
    "@qml.qnode(device)\n",
    "def measure_sigma(param_state_init, param):\n",
    "    qml.RandomLayers(param_state_init, wires=np.arange(int(num_wires)))\n",
    "    qml.RandomLayers(param, wires=np.arange(int(num_wires/2)), seed=seed_no)\n",
    "    #return qml.density_matrix(wires=np.arange(int(num_wires/2)))\n",
    "\n",
    "    # measure in the computational basis\n",
    "    result = qml.sample(qml.PauliZ(0)), qml.sample(qml.PauliZ(1)), qml.sample(qml.PauliZ(2)), qml.sample(qml.PauliZ(3)), qml.sample(qml.PauliZ(4)), qml.sample(qml.PauliZ(5))\n",
    "    return result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "param_init = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "param_state_init_rho = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=10))\n",
    "param_state_init_sigma = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=4))\n",
    "rho_test = measure_rho(param_state_init_rho, param_init)\n",
    "sigma_test = measure_sigma(param_state_init_sigma, param_init)\n",
    "print(rho_test)\n",
    "print(sigma_test)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "lecNYSWnGss2",
    "outputId": "f42cd828-3ec0-4dfa-bb58-7f660f09815a"
   },
   "outputs": [],
   "source": [
    "# Evaluate fidelity using its analytical forumla\n",
    "\n",
    "# ignore the division by zero\n",
    "np.seterr(divide = 'ignore')\n",
    "\n",
    "root_fidelity = sc.linalg.norm(sc.linalg.sqrtm(rho_test).astype(np.complex128) @ sc.linalg.sqrtm(sigma_test).astype(np.complex128), ord=\"nuc\")\n",
    "\n",
    "np.seterr(divide = 'warn')\n",
    "\n",
    "# print the result\n",
    "print(root_fidelity)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 1000
    },
    "id": "_XCbecomDdDe",
    "outputId": "a38f7ad9-0247-4f96-9962-6795e0ef29e4"
   },
   "outputs": [],
   "source": [
    "#@title Optimization using Gradient Descent with neural network with softplus\n",
    "\n",
    "# parameters of the optimization\n",
    "num_of_epochs = 2500\n",
    "learning_rate = 0.08\n",
    "num_of_samples = 100\n",
    "dimension = int(num_wires/2)\n",
    "hidden_layer = [100]\n",
    "alpha = 1/2\n",
    "seed_no = 42\n",
    "\n",
    "# initialize the neural network and quantum circuit parameters\n",
    "neural_fn = neural_function(dimension, hidden_layer)\n",
    "param_init = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "\n",
    "\n",
    "# intialize the cost function store\n",
    "cost_func_store = []\n",
    "\n",
    "\n",
    "# start the training\n",
    "for epoch in range(1, num_of_epochs):\n",
    "\n",
    "\n",
    "  # evaluate the gradient with respect to the quantum circuit parameters\n",
    "    gradients = np.zeros_like((param_init))\n",
    "    for i in range(len(gradients)):\n",
    "        for j in range(len(gradients[0])):\n",
    "\n",
    "      # copy the parameters\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # parameter-shift for the first term\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_1 = 0\n",
    "            result = measure_rho(param_state_init_rho, shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires/2))])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                forward_sum_1 += (nn_result[0].detach().numpy())**((alpha-1)/alpha)\n",
    "\n",
    "      # normalize this sum\n",
    "            forward_sum_1 = forward_sum_1/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # parameter-shift for the second term of both the terms of the objective function\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_1 = 0\n",
    "            result = measure_rho(param_state_init_rho, shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires/2))])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                backward_sum_1 += (nn_result[0].detach().numpy())**((alpha-1)/alpha)\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_1 = backward_sum_1/num_of_samples\n",
    "\n",
    "      # parameter-shift for the second term\n",
    "            shifted = param_init.copy()\n",
    "    \n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_2 = 0\n",
    "            result = measure_sigma(param_state_init_sigma, shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires/2))])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                forward_sum_2 += nn_result[0].detach().numpy()\n",
    "\n",
    "      # normalize this sum\n",
    "            forward_sum_2 = forward_sum_2/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # parameter-shift for the second term of both the terms of the objective function\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_2 = 0\n",
    "            result = measure_sigma(param_state_init_sigma, shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires/2))])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                backward_sum_2 += nn_result[0].detach().numpy()\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_2 = backward_sum_2/num_of_samples\n",
    "\n",
    "      # parameter-shift rule\n",
    "            gradients[i, j] = 0.5*alpha * (forward_sum_1 - backward_sum_1) + (0.5*(1-alpha) * (forward_sum_2 - backward_sum_2))\n",
    "\n",
    "  # first copy the quantum circuit parameters before updating it\n",
    "    prev_param_init = param_init.copy()\n",
    "\n",
    "  # update the quantum circuit parameters\n",
    "    param_init -= learning_rate*gradients\n",
    "\n",
    "  # evaluate the gradient with respect to the neural network parameters\n",
    "\n",
    "    # evaluate the first term\n",
    "    grad_w1 = []\n",
    "    grad_b1 = []\n",
    "    for layer_index in range(len(hidden_layer)):\n",
    "        grad_w1.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].weight))\n",
    "        grad_b1.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].bias))\n",
    "    grad_w2 = torch.zeros_like(neural_fn.lin_end.weight)\n",
    "    grad_b2 = torch.zeros_like(neural_fn.lin_end.bias)\n",
    "\n",
    "    result = measure_rho(param_state_init_rho, prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(int(num_wires/2))])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        nn_result.backward()\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            grad_w1[layer_index] += ((nn_result[0].detach().numpy())**((-1)/alpha))*neural_fn.hidden_layer_modules[layer_index].weight.grad*(1/num_of_samples)\n",
    "            grad_b1[layer_index] += ((nn_result[0].detach().numpy())**((-1)/alpha))*neural_fn.hidden_layer_modules[layer_index].bias.grad*(1/num_of_samples)\n",
    "        grad_w2 += ((nn_result[0].detach().numpy())**((-1)/alpha))*neural_fn.lin_end.weight.grad*(1/num_of_samples)\n",
    "        grad_b2 += ((nn_result[0].detach().numpy())**((-1)/alpha))*neural_fn.lin_end.bias.grad*(1/num_of_samples)\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            neural_fn.hidden_layer_modules[layer_index].weight.grad.zero_()\n",
    "            neural_fn.hidden_layer_modules[layer_index].bias.grad.zero_()\n",
    "        neural_fn.lin_end.weight.grad.zero_()\n",
    "        neural_fn.lin_end.bias.grad.zero_()\n",
    "\n",
    "\n",
    "  # evaluate the second term\n",
    "    grad_w1_2 = []\n",
    "    grad_b1_2 = []\n",
    "    for layer_index in range(len(hidden_layer)):\n",
    "        grad_w1_2.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].weight))\n",
    "        grad_b1_2.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].bias))\n",
    "    grad_w2_2 = torch.zeros_like(neural_fn.lin_end.weight.grad)\n",
    "    grad_b2_2 = torch.zeros_like(neural_fn.lin_end.bias.grad)\n",
    "\n",
    "    result = measure_sigma(param_state_init_sigma, prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(int(num_wires/2))])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        nn_result.backward()\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            grad_w1_2[layer_index] += (nn_result[0].detach().numpy()**(1))*neural_fn.hidden_layer_modules[layer_index].weight.grad*(1/num_of_samples)\n",
    "            grad_b1_2[layer_index] += (nn_result[0].detach().numpy()**(1))*neural_fn.hidden_layer_modules[layer_index].bias.grad*(1/num_of_samples)\n",
    "        grad_w2_2 += (nn_result[0].detach().numpy()**(1))*neural_fn.lin_end.weight.grad*(1/num_of_samples)\n",
    "        grad_b2_2 += (nn_result[0].detach().numpy()**(1))*neural_fn.lin_end.bias.grad*(1/num_of_samples)\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            neural_fn.hidden_layer_modules[layer_index].weight.grad.zero_()\n",
    "            neural_fn.hidden_layer_modules[layer_index].bias.grad.zero_()\n",
    "        neural_fn.lin_end.weight.grad.zero_()\n",
    "        neural_fn.lin_end.bias.grad.zero_()\n",
    "\n",
    "  # evaluate the difference, i.e., the gradient\n",
    "    nn_grad_W1 = []\n",
    "    nn_grad_b1 = []\n",
    "    for layer_index in range(len(hidden_layer)):\n",
    "        nn_grad_W1.append(grad_w1[layer_index] - grad_w1_2[layer_index])\n",
    "        nn_grad_b1.append(grad_b1[layer_index] - grad_b1_2[layer_index])\n",
    "    nn_grad_W2 = grad_w2 - grad_w2_2\n",
    "    nn_grad_b2 = grad_b2 - grad_b2_2\n",
    "\n",
    "  # update the NN weights and normalize them\n",
    "    with torch.no_grad():\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            neural_fn.hidden_layer_modules[layer_index].weight -= learning_rate*(alpha-1)*nn_grad_W1[layer_index]\n",
    "            neural_fn.hidden_layer_modules[layer_index].bias -= learning_rate*(alpha-1)*nn_grad_b1[layer_index]\n",
    "        neural_fn.lin_end.weight -= learning_rate*(alpha-1)*nn_grad_W2\n",
    "        neural_fn.lin_end.bias -= learning_rate*(alpha-1)*nn_grad_b2\n",
    "\n",
    "  # evaluate the cost function at these parameters\n",
    "    first_term = 0\n",
    "    result = measure_rho(param_state_init_rho, param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(int(num_wires/2))])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        first_term += (nn_result[0].detach().numpy())**((alpha-1)/alpha)\n",
    "\n",
    "  # normalize the cost sum\n",
    "    first_term = first_term/num_of_samples\n",
    "\n",
    "  # # Second term evaluation\n",
    "    second_term = 0\n",
    "    result = measure_sigma(param_state_init_sigma, param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(int(num_wires/2))])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        second_term += nn_result[0].detach().numpy()\n",
    "\n",
    "  # normalize the second term sum\n",
    "    second_term = second_term/num_of_samples\n",
    "\n",
    "    # add the cost function to the store\n",
    "    cost_func_store.append((alpha*first_term + (1-alpha)*second_term))\n",
    "\n",
    "  # print the cost\n",
    "    print((alpha*first_term + (1-alpha)*second_term))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def binary_array_to_decimal(arr):\n",
    "    arr = arr.astype(int)\n",
    "    # Replace -1 with 0\n",
    "    arr = np.where(arr == -1, 0, arr)\n",
    "    # Convert the array to a binary string\n",
    "    binary_string = ''.join(str(i) for i in arr)\n",
    "    # Convert the binary string to a decimal value\n",
    "    decimal_value = int(binary_string, 2)\n",
    "    return decimal_value"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title Optimization using Gradient Descent without neural network.\n",
    "\n",
    "# parameters of the optimization\n",
    "num_of_epochs = 2500\n",
    "learning_rate = 0.08\n",
    "num_of_samples = 100\n",
    "deviation = 1\n",
    "alpha = 1/2\n",
    "seed_no = 42\n",
    "\n",
    "# store the eigenvalues in a array\n",
    "W = deviation*np.random.rand(64)\n",
    "\n",
    "param_init = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "\n",
    "\n",
    "# intialize the cost function store\n",
    "cost_func_store = []\n",
    "\n",
    "\n",
    "# start the training\n",
    "for epoch in range(1, num_of_epochs):\n",
    "\n",
    "\n",
    "  # evaluate the gradient with respect to the quantum circuit parameters\n",
    "    gradients = np.zeros_like((param_init))\n",
    "    for i in range(len(gradients)):\n",
    "        for j in range(len(gradients[0])):\n",
    "\n",
    "      # copy the parameters\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # parameter-shift for the first term\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_1 = 0\n",
    "            result = measure_rho(param_state_init_rho, shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires/2))])\n",
    "                forward_sum_1 += np.exp(((alpha-1)/alpha)*W[binary_array_to_decimal(sample_result_array)])\n",
    "\n",
    "      # normalize this sum\n",
    "            forward_sum_1 = forward_sum_1/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # parameter-shift for the second term of both the terms of the objective function\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_1 = 0\n",
    "            result = measure_rho(param_state_init_rho, shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires/2))])\n",
    "                backward_sum_1 += np.exp(((alpha-1)/alpha)*W[binary_array_to_decimal(sample_result_array)])\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_1 = backward_sum_1/num_of_samples\n",
    "\n",
    "      # parameter-shift for the second term\n",
    "            shifted = param_init.copy()\n",
    "        \n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_2 = 0\n",
    "            result = measure_sigma(param_state_init_sigma, shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires/2))])\n",
    "                forward_sum_2 += np.exp(W[binary_array_to_decimal(sample_result_array)])\n",
    "\n",
    "      # normalize this sum\n",
    "            forward_sum_2 = forward_sum_2/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # parameter-shift for the second term of both the terms of the objective function\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_2 = 0\n",
    "            result = measure_sigma(param_state_init_sigma, shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires/2))])\n",
    "                backward_sum_2 += np.exp(W[binary_array_to_decimal(sample_result_array)])\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_2 = backward_sum_2/num_of_samples\n",
    "\n",
    "      # parameter-shift rule\n",
    "            gradients[i, j] = 0.5*alpha * (forward_sum_1 - backward_sum_1) + (0.5*(1-alpha) * (forward_sum_2 - backward_sum_2))\n",
    "\n",
    "  # first copy the quantum circuit parameters before updating it\n",
    "    prev_param_init = param_init.copy()\n",
    "\n",
    "  # update the quantum circuit parameters\n",
    "    param_init -= learning_rate*gradients\n",
    "\n",
    "    # evaluate the gradient with respect to the eigenvalues\n",
    "    \n",
    "    dW = np.zeros(64)\n",
    "    result_rho = measure_rho(param_state_init_rho, prev_param_init)\n",
    "    result_sigma = measure_sigma(param_state_init_sigma, prev_param_init)\n",
    "    for i in range(64):\n",
    "        E = np.zeros(64)\n",
    "        E[i] = 1\n",
    "        for sample in range(num_of_samples):\n",
    "            sample_result_array_rho = np.array([result_rho[i][sample] for i in range(int(num_wires/2))])\n",
    "            sample_result_array_sigma = np.array([result_sigma[i][sample] for i in range(int(num_wires/2))])\n",
    "            dW_first_term = E[binary_array_to_decimal(sample_result_array_rho)]*np.exp(((alpha-1)/alpha)*W[i])\n",
    "            dW_sec_term = E[binary_array_to_decimal(sample_result_array_sigma)]*np.exp(W[i])\n",
    "            dW[i] += dW_first_term - dW_sec_term\n",
    "                        \n",
    "        dW[i] = dW[i]/num_of_samples\n",
    "        \n",
    "    W -= learning_rate*(alpha-1)*dW\n",
    "\n",
    "\n",
    "  # evaluate the cost function at these parameters\n",
    "    first_term = 0\n",
    "    result = measure_rho(param_state_init_rho, param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(int(num_wires/2))])\n",
    "        first_term += np.exp(((alpha-1)/alpha)*W[binary_array_to_decimal(sample_result_array)])\n",
    "\n",
    "  # normalize the cost sum\n",
    "    first_term = first_term/num_of_samples\n",
    "\n",
    "  # # Second term evaluation\n",
    "    second_term = 0\n",
    "    result = measure_sigma(param_state_init_sigma, param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(int(num_wires/2))])\n",
    "        second_term += np.exp(W[binary_array_to_decimal(sample_result_array)])\n",
    "\n",
    "  # normalize the second term sum\n",
    "    second_term = second_term/num_of_samples\n",
    "\n",
    "    # add the cost function to the store\n",
    "    cost_func_store.append((alpha*first_term + (1-alpha)*second_term)**2)\n",
    "\n",
    "  # print the cost\n",
    "    print((alpha*first_term + (1-alpha)*second_term)**2)"
   ]
  }
 ],
 "metadata": {
  "colab": {
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> anc/meas_rel_ent.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9155f951",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import scipy as sc\n",
    "import pennylane as qml\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as Fn\n",
    "import torch.optim as optim\n",
    "from torch.autograd import Variable"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "65bd26e3",
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "import torch.nn as nn\n",
    "\n",
    "class neural_function(nn.Module):\n",
    "    def __init__(self, dimension, hidden_layers):\n",
    "        super(neural_function, self).__init__()\n",
    "\n",
    "        self.dimension = dimension\n",
    "        self.hidden_layers = hidden_layers\n",
    "\n",
    "        # Create a list to hold the hidden layer modules\n",
    "        self.hidden_layer_modules = nn.ModuleList()\n",
    "\n",
    "        # Add the input layer\n",
    "        self.hidden_layer_modules.append(nn.Linear(dimension, hidden_layers[0]))\n",
    "\n",
    "        # Add the hidden layers\n",
    "        for i in range(1, len(hidden_layers)):\n",
    "            self.hidden_layer_modules.append(nn.Linear(hidden_layers[i-1], hidden_layers[i]))\n",
    "\n",
    "        # Add the output layer\n",
    "        self.lin_end = nn.Linear(hidden_layers[-1], 1)\n",
    "\n",
    "    def forward(self, input):\n",
    "        y = input.float()\n",
    "\n",
    "        # Forward pass through each hidden layer\n",
    "        for layer in self.hidden_layer_modules:\n",
    "            y = torch.sigmoid(layer(y))\n",
    "        # Forward pass through the output layer\n",
    "        y = self.lin_end(y)\n",
    "\n",
    "        return y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "53d0b615",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "def generate_diagonal_positive_definite_matrices(dim):\n",
    "    while True:\n",
    "        # Generate random positive values for the diagonal entries\n",
    "        diagonal_values_1 = np.random.rand(dim)\n",
    "        diagonal_values_2 = np.random.rand(dim)\n",
    "\n",
    "        # Construct the diagonal matrices A and B\n",
    "        A = np.diag(diagonal_values_1)\n",
    "        B = np.diag(diagonal_values_2)\n",
    "\n",
    "        # Compute the trace of A\n",
    "        trace_A = np.trace(A)\n",
    "        trace_B = np.trace(B)\n",
    "\n",
    "        # Normalize the matrices to have trace 1\n",
    "        A /= trace_A\n",
    "        B /= trace_B\n",
    "\n",
    "        # Check if matrices A and B commute\n",
    "        commutation_check = np.dot(A, B) - np.dot(B, A)\n",
    "\n",
    "        if np.allclose(commutation_check, np.zeros((dim, dim))):\n",
    "            return A, B\n",
    "\n",
    "# Generate diagonal positive definite matrices A and B with trace 1 and they commute\n",
    "N = 4\n",
    "dim = N # Dimension of the matrices\n",
    "A, B = generate_diagonal_positive_definite_matrices(dim)\n",
    "\n",
    "# Print matrices A and B\n",
    "print(\"Matrix A:\")\n",
    "print(A)\n",
    "print(\"\\nMatrix B:\")\n",
    "print(B)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d40702bf",
   "metadata": {},
   "outputs": [],
   "source": [
    "# quantum circuit settings\n",
    "num_wires = 4\n",
    "num_layers = 10\n",
    "num_shots = 1\n",
    "num_of_samples = 100\n",
    "\n",
    "# initiate the quantum device\n",
    "device = qml.device(\"default.mixed\", wires=num_wires, shots=num_of_samples)\n",
    "\n",
    "@qml.qnode(device)\n",
    "def measure_rho(param):\n",
    "    qml.QubitDensityMatrix(A, wires=[0, 1])\n",
    "    qml.RandomLayers(param, wires=[0, 1])\n",
    "    # measure in the computational basis\n",
    "    result = qml.sample(qml.PauliZ(0)), qml.sample(qml.PauliZ(1))\n",
    "    return result\n",
    "\n",
    "@qml.qnode(device)\n",
    "def measure_sigma(param):\n",
    "    qml.QubitDensityMatrix(sigma, wires=[0, 1])\n",
    "    qml.RandomLayers(param, wires=[0, 1])\n",
    "    # measure in the computational basis\n",
    "    result = qml.sample(qml.PauliZ(0)), qml.sample(qml.PauliZ(1))\n",
    "    return result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b37f3e6d",
   "metadata": {},
   "outputs": [],
   "source": [
    "# system size\n",
    "N = 4\n",
    "\n",
    "# ignore the division by zero\n",
    "np.seterr(divide = 'ignore')\n",
    "\n",
    "# quantum relative entropy\n",
    "H_rho = np.real(np.trace(rho_test @ (sc.linalg.logm(rho_test) - sc.linalg.logm(sigma_test))))\n",
    "\n",
    "np.seterr(divide = 'warn')\n",
    "\n",
    "# print the result\n",
    "print(H_rho)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "251535c8",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title Optimization using Gradient Descent (without neural network)\n",
    "\n",
    "# parameters of the optimization\n",
    "num_of_epochs = 300\n",
    "learning_rate = 0.1\n",
    "num_of_samples = 100\n",
    "deviation = 1\n",
    "\n",
    "# initialize the neural network and quantum circuit parameters\n",
    "W = deviation*np.random.rand(3,3)\n",
    "param_init = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "\n",
    "# intialize the cost function store\n",
    "cost_func_store = []\n",
    "\n",
    "\n",
    "# start the training\n",
    "for epoch in range(1, num_of_epochs):\n",
    "\n",
    "  # evaluate the gradient with respect to the quantum circuit parameters\n",
    "    gradients = np.zeros_like((param_init))\n",
    "    for i in range(len(gradients)):\n",
    "        for j in range(len(gradients[0])):\n",
    "\n",
    "      # parameter-shift for the first term\n",
    "\n",
    "      # copy the parameters\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            result = list(result)\n",
    "            result[0] = list(map(int, result[0]))\n",
    "            result[1] = list(map(int, result[1]))\n",
    "            for sample in range(num_of_samples):\n",
    "                forward_sum_1 += W[result[0][sample]][result[1][sample]]\n",
    "\n",
    "      # normalize the forward sum\n",
    "            forward_sum_1 = forward_sum_1/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            result = list(result)\n",
    "            result[0] = list(map(int, result[0]))\n",
    "            result[1] = list(map(int, result[1]))\n",
    "            for sample in range(num_of_samples):\n",
    "                backward_sum_1 += W[result[0][sample]][result[1][sample]]\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_1 = backward_sum_1/num_of_samples\n",
    "\n",
    "      # parameter-shift for the second term\n",
    "\n",
    "      # copy the parameters\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_2 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            result = list(result)\n",
    "            result[0] = list(map(int, result[0]))\n",
    "            result[1] = list(map(int, result[1]))\n",
    "            for sample in range(num_of_samples):\n",
    "                forward_sum_2 += W[result[0][sample]][result[1][sample]]\n",
    "\n",
    "      # normalize the forward sum\n",
    "            forward_sum_2 = forward_sum_2/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_2 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            result = list(result)\n",
    "            result[0] = list(map(int, result[0]))\n",
    "            result[1] = list(map(int, result[1]))\n",
    "            for sample in range(num_of_samples):\n",
    "                backward_sum_2 += W[result[0][sample]][result[1][sample]]\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_2 = backward_sum_2/num_of_samples\n",
    "\n",
    "      # parameter-shift rule\n",
    "            gradients[i, j] =  0.5 * (forward_sum_1 - backward_sum_1) - 0.5 * (forward_sum_2 - backward_sum_2)\n",
    "\n",
    "  # first copy the quantum circuit parameters before updating it\n",
    "    prev_param_init = param_init.copy()\n",
    "\n",
    "  # update the quantum circuit parameters\n",
    "    param_init += learning_rate*gradients\n",
    "\n",
    "  # evaluate the gradient with respect to the eigenvalues\n",
    "\n",
    "  # 1 , 1\n",
    "    E = np.zeros_like(W)\n",
    "    E[1][1] = 1\n",
    "    dW1_first_term = 0\n",
    "    result = measure_rho(prev_param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        dW1_first_term += E[result[0][sample]][result[1][sample]]\n",
    "\n",
    "\n",
    "    # normalize it\n",
    "    dW1_first_term = dW1_first_term/num_of_samples\n",
    "\n",
    "    dW1_sec_term = 0\n",
    "    result = measure_sigma(prev_param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        dW1_sec_term += E[result[0][sample]][result[1][sample]]*np.exp(W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "    # normalize it\n",
    "    dW1_sec_term = dW1_sec_term/num_of_samples\n",
    "\n",
    "    # 1 , -1\n",
    "    E = np.zeros_like(W)\n",
    "    E[1][-1] = 1\n",
    "    dW2_first_term = 0\n",
    "    result = measure_rho(prev_param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        dW2_first_term += E[result[0][sample]][result[1][sample]]\n",
    "\n",
    "    # normalize it\n",
    "    dW2_first_term = dW2_first_term/num_of_samples\n",
    "\n",
    "    dW2_sec_term = 0\n",
    "    result = measure_sigma(prev_param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        dW2_sec_term += E[result[0][sample]][result[1][sample]]*np.exp(W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "    # normalize it\n",
    "    dW2_sec_term = dW2_sec_term/num_of_samples\n",
    "\n",
    "    # -1 , 1\n",
    "    E = np.zeros_like(W)\n",
    "    E[-1][1] = 1\n",
    "    dW3_first_term = 0\n",
    "    result = measure_rho(prev_param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        dW3_first_term += E[result[0][sample]][result[1][sample]]\n",
    "\n",
    "    # normalize it\n",
    "    dW3_first_term = dW3_first_term/num_of_samples\n",
    "\n",
    "    dW3_sec_term = 0\n",
    "    result = measure_sigma(prev_param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        dW3_sec_term += E[result[0][sample]][result[1][sample]]*np.exp(W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "    # normalize it\n",
    "    dW3_sec_term = dW3_sec_term/num_of_samples\n",
    "\n",
    "    # -1 , -1\n",
    "    E = np.zeros_like(W)\n",
    "    E[-1][-1] = 1\n",
    "    dW4_first_term = 0\n",
    "    result = measure_rho(prev_param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        dW4_first_term += E[result[0][sample]][result[1][sample]]\n",
    "\n",
    "    # normalize it\n",
    "    dW4_first_term = dW4_first_term/num_of_samples\n",
    "\n",
    "    dW4_sec_term = 0\n",
    "    result = measure_sigma(prev_param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        dW4_sec_term += E[result[0][sample]][result[1][sample]]*np.exp(W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "    # normalize it\n",
    "    dW4_sec_term = dW4_sec_term/num_of_samples\n",
    "\n",
    "    # update the eigenvalues\n",
    "    W[1][1] += learning_rate*(dW1_first_term - dW1_sec_term)\n",
    "    W[1][-1] += learning_rate*(dW2_first_term - dW2_sec_term)\n",
    "    W[-1][1] += learning_rate*(dW3_first_term - dW3_sec_term)\n",
    "    W[-1][-1] += learning_rate*(dW4_first_term - dW4_sec_term)\n",
    "\n",
    "    # evaluate the cost function at these parameters\n",
    "    first_term = 0\n",
    "    result = measure_rho(param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        first_term += W[result[0][sample]][result[1][sample]]\n",
    "\n",
    "  # normalize the cost sum\n",
    "    first_term = first_term/num_of_samples\n",
    "\n",
    "  # # Second term evaluation\n",
    "    second_term = 0\n",
    "    result = measure_sigma(param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        second_term += np.exp(W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "  # normalize the second term sum\n",
    "    second_term = second_term/num_of_samples\n",
    "\n",
    "    # add the cost function to the store\n",
    "    cost_func_store.append(1 + first_term - second_term)\n",
    "\n",
    "  # print the cost\n",
    "    print(1 + first_term - second_term)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c31e7e4d",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title Optimization using Gradient Descent\n",
    "\n",
    "# parameters of the optimization\n",
    "num_of_epochs = 1000\n",
    "learning_rate = 0.08\n",
    "num_of_samples = 200\n",
    "dimension = 2\n",
    "hidden_layer = 5\n",
    "deviation = -1\n",
    "\n",
    "# initialize the neural network and quantum circuit parameters\n",
    "W = deviation*np.random.rand(3,3)\n",
    "np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "\n",
    "# intialize the cost function store\n",
    "cost_func_store = []\n",
    "\n",
    "\n",
    "# start the training\n",
    "for epoch in range(1, num_of_epochs):\n",
    "\n",
    "  # evaluate the gradient with respect to the quantum circuit parameters\n",
    "    gradients = np.zeros_like((param_init))\n",
    "    for i in range(len(gradients)):\n",
    "        for j in range(len(gradients[0])):\n",
    "\n",
    "      # copy the parameters\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum = 0\n",
    "            result = measure_rho(shifted)\n",
    "            result = list(result)\n",
    "            result[0] = list(map(int, result[0]))\n",
    "            result[1] = list(map(int, result[1]))\n",
    "            for sample in range(num_of_samples):\n",
    "                forward_sum += W[result[0][sample]][result[1][sample]]\n",
    "\n",
    "      # normalize the forward sum\n",
    "            forward_sum = forward_sum/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum = 0\n",
    "            result = measure_rho(shifted)\n",
    "            result = list(result)\n",
    "            result[0] = list(map(int, result[0]))\n",
    "            result[1] = list(map(int, result[1]))\n",
    "            for sample in range(num_of_samples):\n",
    "                backward_sum += W[result[0][sample]][result[1][sample]]\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum = backward_sum/num_of_samples\n",
    "      #print(backward_sum)\n",
    "\n",
    "      # parameter-shift rule\n",
    "            gradients[i, j] = - 0.5 * (forward_sum - backward_sum)\n",
    "\n",
    "  # first copy the quantum circuit parameters before updating it\n",
    "    prev_param_init = param_init.copy()\n",
    "\n",
    "  # update the quantum circuit parameters\n",
    "    param_init -= learning_rate*gradients\n",
    "  #print(gradients)\n",
    "\n",
    "  # evaluate the gradient with respect to the NN parameters\n",
    "\n",
    "\n",
    "  # evaluate the gradient with respect to the eigenvalues\n",
    "\n",
    "  # 1 , 1\n",
    "    E = np.zeros_like(W)\n",
    "    E[1][1] = 1\n",
    "    dW1 = 0\n",
    "    result = measure_rho(prev_param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        dW1 -= E[result[0][sample]][result[1][sample]]\n",
    "\n",
    "\n",
    "    # normalize it\n",
    "    dW1 = dW1/num_of_samples\n",
    "    dW1 += (np.exp(W[1][1])/N)\n",
    "\n",
    "    # 1 , -1\n",
    "    E = np.zeros_like(W)\n",
    "    E[1][-1] = 1\n",
    "    dW2 = 0\n",
    "    result = measure_rho(prev_param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        dW2 -= E[result[0][sample]][result[1][sample]]\n",
    "\n",
    "\n",
    "    # normalize it\n",
    "    dW2 = dW2/num_of_samples\n",
    "    dW2 += (np.exp(W[1][-1])/N)\n",
    "\n",
    "    # -1 , 1\n",
    "    E = np.zeros_like(W)\n",
    "    E[-1][1] = 1\n",
    "    dW3 = 0\n",
    "    result = measure_rho(prev_param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        dW3 -= E[result[0][sample]][result[1][sample]]\n",
    "\n",
    "\n",
    "    # normalize it\n",
    "    dW3 = dW3/num_of_samples\n",
    "    dW3 += (np.exp(W[-1][1])/N)\n",
    "\n",
    "    # -1 , -1\n",
    "    E = np.zeros_like(W)\n",
    "    E[-1][-1] = 1\n",
    "    dW4 = 0\n",
    "    result = measure_rho(prev_param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        dW4 -= E[result[0][sample]][result[1][sample]]\n",
    "\n",
    "\n",
    "    # normalize it\n",
    "    dW4 = dW4/num_of_samples\n",
    "    dW4 += (np.exp(W[-1][-1])/N)\n",
    "\n",
    "\n",
    "    # update the eigenvalues\n",
    "    W[1][1] -= learning_rate*dW1\n",
    "    W[1][-1] -= learning_rate*dW2\n",
    "    W[-1][1] -= learning_rate*dW3\n",
    "    W[-1][-1] -= learning_rate*dW4\n",
    "\n",
    "    # evaluate the cost function at these parameters\n",
    "    first_term = 0\n",
    "    result = measure_rho(param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        first_term += W[result[0][sample]][result[1][sample]]\n",
    "\n",
    "    # normalize the cost sum\n",
    "    first_term = first_term/num_of_samples\n",
    "\n",
    "    # # Second term evaluation\n",
    "    second_term = np.exp(W[1][1]) + np.exp(W[1][-1]) + np.exp(W[-1][1]) + np.exp(W[-1][-1])\n",
    "\n",
    "    # normalize the second term sum\n",
    "    second_term = second_term/N\n",
    "\n",
    "    # add the cost function to the store\n",
    "    cost_func_store.append(first_term - second_term + 1)\n",
    "\n",
    "    # print the cost\n",
    "    print(first_term - second_term + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7c3412a7",
   "metadata": {},
   "outputs": [],
   "source": [
    "class neural_function(nn.Module):\n",
    "    def __init__(self,dimension,hidden_layer):\n",
    "        super(neural_function, self).__init__()\n",
    "\n",
    "        self.dimension = dimension\n",
    "        self.hidden_layer = hidden_layer\n",
    "        self.lin1 = nn.Linear(self.dimension, self.hidden_layer)\n",
    "        self.lin_end = nn.Linear(self.hidden_layer, 1)\n",
    "\n",
    "    def forward(self, input):\n",
    "        # y = Fn.leaky_relu(self.lin1(input))\n",
    "        y = torch.sigmoid(self.lin1(input.float()))\n",
    "        y = self.lin_end(y)\n",
    "\n",
    "        return y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "46470cdb",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title Optimization using Gradient Descent\n",
    "\n",
    "# parameters of the optimization\n",
    "num_of_epochs = 1000\n",
    "learning_rate = 0.05\n",
    "num_of_samples = 100\n",
    "dimension = 2\n",
    "hidden_layer = 10\n",
    "\n",
    "# initialize the neural network and quantum circuit parameters\n",
    "neural_fn = neural_function(dimension, hidden_layer)\n",
    "param_init = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "\n",
    "# intialize the cost function store\n",
    "cost_func_store = []\n",
    "\n",
    "\n",
    "# start the training\n",
    "for epoch in range(1, num_of_epochs):\n",
    "\n",
    "  # evaluate the gradient with respect to the quantum circuit parameters\n",
    "    gradients = np.zeros_like((param_init))\n",
    "    for i in range(len(gradients)):\n",
    "        for j in range(len(gradients[0])):\n",
    "\n",
    "      # copy the parameters\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                forward_sum += nn_result[0].detach().numpy()\n",
    "\n",
    "      # normalize the forward sum\n",
    "            forward_sum = forward_sum/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                backward_sum += nn_result[0].detach().numpy()\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum = backward_sum/num_of_samples\n",
    "      #print(backward_sum)\n",
    "\n",
    "      # parameter-shift rule\n",
    "            gradients[i, j] = - 0.5 * (forward_sum - backward_sum)\n",
    "\n",
    "  # first copy the quantum circuit parameters before updating it\n",
    "    prev_param_init = param_init.copy()\n",
    "\n",
    "  # update the quantum circuit parameters\n",
    "    param_init -= learning_rate*gradients\n",
    "  #print(gradients)\n",
    "\n",
    "  # evaluate the gradient with respect to the NN parameters\n",
    "\n",
    "\n",
    "  # evaluate the first term\n",
    "    grad_w1 = torch.zeros_like(neural_fn.lin1.weight)\n",
    "    grad_b1 = torch.zeros_like(neural_fn.lin1.bias)\n",
    "    grad_w2 = torch.zeros_like(neural_fn.lin_end.weight)\n",
    "    grad_b2 = torch.zeros_like(neural_fn.lin_end.bias)\n",
    "\n",
    "    result = measure_rho(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        nn_result.backward()\n",
    "        grad_w1 += neural_fn.lin1.weight.grad*(1/num_of_samples)\n",
    "        grad_b1 += neural_fn.lin1.bias.grad*(1/num_of_samples)\n",
    "        grad_w2 += neural_fn.lin_end.weight.grad*(1/num_of_samples)\n",
    "        grad_b2 += neural_fn.lin_end.bias.grad*(1/num_of_samples)\n",
    "        neural_fn.lin1.weight.grad.zero_()\n",
    "        neural_fn.lin1.bias.grad.zero_()\n",
    "        neural_fn.lin_end.weight.grad.zero_()\n",
    "        neural_fn.lin_end.bias.grad.zero_()\n",
    "\n",
    "  # evaluate the second term\n",
    "    grad_w1_2 = torch.zeros_like(neural_fn.lin1.weight.grad)\n",
    "    grad_b1_2 = torch.zeros_like(neural_fn.lin1.bias.grad)\n",
    "    grad_w2_2 = torch.zeros_like(neural_fn.lin_end.weight.grad)\n",
    "    grad_b2_2 = torch.zeros_like(neural_fn.lin_end.bias.grad)\n",
    "\n",
    "    for sample in range(num_of_samples):\n",
    "        result = np.random.choice([-1, 1], size=2)\n",
    "        nn_result = neural_fn(torch.from_numpy(result.flatten()))\n",
    "        nn_result.backward()\n",
    "        grad_w1_2 += (np.exp(nn_result[0].detach().numpy()))*neural_fn.lin1.weight.grad*(1/num_of_samples)\n",
    "        grad_b1_2 += (np.exp(nn_result[0].detach().numpy()))*neural_fn.lin1.bias.grad*(1/num_of_samples)\n",
    "        grad_w2_2 += (np.exp(nn_result[0].detach().numpy()))*neural_fn.lin_end.weight.grad*(1/num_of_samples)\n",
    "        grad_b2_2 += (np.exp(nn_result[0].detach().numpy()))*neural_fn.lin_end.bias.grad*(1/num_of_samples)\n",
    "        neural_fn.lin1.weight.grad.zero_()\n",
    "        neural_fn.lin1.bias.grad.zero_()\n",
    "        neural_fn.lin_end.weight.grad.zero_()\n",
    "        neural_fn.lin_end.bias.grad.zero_()\n",
    "\n",
    "  # evaluate the difference, i.e., the gradient\n",
    "\n",
    "    nn_grad_W1 = grad_w1_2 - grad_w1\n",
    "    nn_grad_b1 = grad_b1_2 - grad_b1\n",
    "    nn_grad_W2 = grad_w2_2 - grad_w2\n",
    "    nn_grad_b2 = grad_b2_2 - grad_b2\n",
    "\n",
    "  # update the NN weights and normalize them\n",
    "    with torch.no_grad():\n",
    "        neural_fn.lin1.weight -= learning_rate*nn_grad_W1\n",
    "        neural_fn.lin1.bias -= learning_rate*nn_grad_b1\n",
    "        neural_fn.lin_end.weight -= learning_rate*nn_grad_W2\n",
    "        neural_fn.lin_end.bias -= learning_rate*nn_grad_b2\n",
    "\n",
    "  # evaluate the cost function at these parameters\n",
    "    first_term = 0\n",
    "    result = measure_rho(param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        first_term += nn_result[0].detach().numpy()\n",
    "\n",
    "  # normalize the cost sum\n",
    "    first_term = first_term/num_of_samples\n",
    "\n",
    "  # # Second term evaluation\n",
    "    second_term = 0\n",
    "    for sample in range(num_of_samples):\n",
    "        result = np.random.choice([-1, 1], size=2)\n",
    "        nn_result = neural_fn(torch.from_numpy(result.flatten()))\n",
    "        second_term += np.exp(nn_result[0].detach().numpy())\n",
    "\n",
    "  # normalize the second term sum\n",
    "    second_term = second_term/num_of_samples\n",
    "\n",
    "    # add the cost function to the store\n",
    "    cost_func_store.append(first_term - second_term + 1)\n",
    "\n",
    "  # print the cost\n",
    "    print(first_term - second_term + 1)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/meas_rel_ent_six_qubits.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9155f951",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import scipy as sc\n",
    "import pennylane as qml\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as Fn\n",
    "import torch.optim as optim\n",
    "from torch.autograd import Variable"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "65bd26e3",
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "import torch.nn as nn\n",
    "\n",
    "class neural_function(nn.Module):\n",
    "    def __init__(self, dimension, hidden_layers):\n",
    "        super(neural_function, self).__init__()\n",
    "\n",
    "        self.dimension = dimension\n",
    "        self.hidden_layers = hidden_layers\n",
    "\n",
    "        # Create a list to hold the hidden layer modules\n",
    "        self.hidden_layer_modules = nn.ModuleList()\n",
    "\n",
    "        # Add the input layer\n",
    "        self.hidden_layer_modules.append(nn.Linear(dimension, hidden_layers[0]))\n",
    "\n",
    "        # Add the hidden layers\n",
    "        for i in range(1, len(hidden_layers)):\n",
    "            self.hidden_layer_modules.append(nn.Linear(hidden_layers[i-1], hidden_layers[i]))\n",
    "\n",
    "        # Add the output layer\n",
    "        self.lin_end = nn.Linear(hidden_layers[-1], 1)\n",
    "\n",
    "    def forward(self, input):\n",
    "        y = input.float()\n",
    "\n",
    "        # Forward pass through each hidden layer\n",
    "        for layer in self.hidden_layer_modules:\n",
    "            y = torch.sigmoid(layer(y))\n",
    "        # Forward pass through the output layer\n",
    "        y = self.lin_end(y)\n",
    "\n",
    "        return y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "53d0b615",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "def generate_diagonal_positive_definite_matrices(dim):\n",
    "    while True:\n",
    "        # Generate random positive values for the diagonal entries\n",
    "        diagonal_values_1 = np.random.rand(dim)\n",
    "        diagonal_values_2 = np.random.rand(dim)\n",
    "\n",
    "        # Construct the diagonal matrices A and B\n",
    "        A = np.diag(diagonal_values_1)\n",
    "        B = np.diag(diagonal_values_2)\n",
    "\n",
    "        # Compute the trace of A\n",
    "        trace_A = np.trace(A)\n",
    "        trace_B = np.trace(B)\n",
    "\n",
    "        # Normalize the matrices to have trace 1\n",
    "        A /= trace_A\n",
    "        B /= trace_B\n",
    "\n",
    "        # Check if matrices A and B commute\n",
    "        commutation_check = np.dot(A, B) - np.dot(B, A)\n",
    "\n",
    "        if np.allclose(commutation_check, np.zeros((dim, dim))):\n",
    "            return A, B\n",
    "\n",
    "# Generate diagonal positive definite matrices A and B with trace 1 and they commute\n",
    "N = 64\n",
    "dim = N # Dimension of the matrices\n",
    "A, B = generate_diagonal_positive_definite_matrices(dim)\n",
    "\n",
    "# Print matrices A and B\n",
    "print(\"Matrix A:\")\n",
    "print(A)\n",
    "print(\"\\nMatrix B:\")\n",
    "print(B)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d40702bf",
   "metadata": {},
   "outputs": [],
   "source": [
    "# quantum circuit settings\n",
    "num_wires = 6\n",
    "num_layers = 3\n",
    "num_shots = 1\n",
    "num_of_samples = 100\n",
    "\n",
    "# initiate the quantum device\n",
    "device = qml.device(\"default.mixed\", wires=num_wires, shots=num_of_samples)\n",
    "\n",
    "@qml.qnode(device)\n",
    "def measure_rho(param):\n",
    "    qml.QubitDensityMatrix(A, wires=np.arange(num_wires))\n",
    "    #return qml.density_matrix(wires=np.arange(num_wires))\n",
    "    qml.RandomLayers(param, wires=np.arange(num_wires))\n",
    "    # measure in the computational basis\n",
    "    result = qml.sample(qml.PauliZ(0)), qml.sample(qml.PauliZ(1)), qml.sample(qml.PauliZ(2)), qml.sample(qml.PauliZ(3)), qml.sample(qml.PauliZ(4)), qml.sample(qml.PauliZ(5))\n",
    "    return result\n",
    "\n",
    "@qml.qnode(device)\n",
    "def measure_sigma(param):\n",
    "    qml.QubitDensityMatrix(B, wires=np.arange(num_wires))\n",
    "    #return qml.density_matrix(wires=np.arange(num_wires))\n",
    "    qml.RandomLayers(param, wires=np.arange(num_wires))\n",
    "    # measure in the computational basis\n",
    "    result = qml.sample(qml.PauliZ(0)), qml.sample(qml.PauliZ(1)), qml.sample(qml.PauliZ(2)), qml.sample(qml.PauliZ(3)), qml.sample(qml.PauliZ(4)), qml.sample(qml.PauliZ(5))\n",
    "    return result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "05aafedf",
   "metadata": {},
   "outputs": [],
   "source": [
    "params_ran = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "rho_test = measure_rho(params_ran)\n",
    "sigma_test = measure_sigma(params_ran)\n",
    "print(rho_test)\n",
    "print(sigma_test)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b37f3e6d",
   "metadata": {},
   "outputs": [],
   "source": [
    "# system size\n",
    "N = 64\n",
    "\n",
    "# ignore the division by zero\n",
    "np.seterr(divide = 'ignore')\n",
    "\n",
    "# quantum relative entropy\n",
    "H_rho = np.real(np.trace(rho_test @ (sc.linalg.logm(rho_test) - sc.linalg.logm(sigma_test))))\n",
    "\n",
    "np.seterr(divide = 'warn')\n",
    "\n",
    "# print the result\n",
    "print(H_rho)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "12752954",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title Optimization using Gradient Descent\n",
    "\n",
    "# parameters of the optimization\n",
    "num_of_epochs = 2500\n",
    "learning_rate = 1\n",
    "num_of_samples = 100\n",
    "dimension = num_wires\n",
    "hidden_layer = [20]\n",
    "\n",
    "# initialize the neural network and quantum circuit parameters\n",
    "neural_fn = neural_function(dimension, hidden_layer)\n",
    "param_init = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "\n",
    "# intialize the cost function store\n",
    "cost_func_store = []\n",
    "\n",
    "\n",
    "# start the training\n",
    "for epoch in range(1, num_of_epochs):\n",
    "\n",
    "  # evaluate the gradient with respect to the quantum circuit parameters\n",
    "    gradients = np.zeros_like((param_init))\n",
    "    for i in range(len(gradients)):\n",
    "        for j in range(len(gradients[0])):\n",
    "\n",
    "      # parameter shift for the first term\n",
    "\n",
    "      # copy the parameters\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(num_wires)])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                forward_sum_1 += nn_result[0].detach().numpy()\n",
    "\n",
    "      # normalize the forward sum\n",
    "            forward_sum_1 = forward_sum_1/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(num_wires)])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                backward_sum_1 += nn_result[0].detach().numpy()\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_1 = backward_sum_1/num_of_samples\n",
    "\n",
    "      # parameter-shift for the second term\n",
    "\n",
    "            # copy the parameters\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_2 = 0\n",
    "            result = measure_sigma(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(num_wires)])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                forward_sum_2 += np.exp(nn_result[0].detach().numpy())\n",
    "\n",
    "      # normalize the forward sum\n",
    "            forward_sum_2 = forward_sum_2/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_2 = 0\n",
    "            result = measure_sigma(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(num_wires)])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                backward_sum_2 += np.exp(nn_result[0].detach().numpy())\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_2 = backward_sum_2/num_of_samples\n",
    "\n",
    "\n",
    "      # parameter-shift rule\n",
    "            gradients[i, j] = 0.5 * (forward_sum_1 - backward_sum_1) - 0.5 * (forward_sum_2 - backward_sum_2)\n",
    "\n",
    "  # first copy the quantum circuit parameters before updating it\n",
    "    prev_param_init = param_init.copy()\n",
    "\n",
    "  # update the quantum circuit parameters\n",
    "    param_init += learning_rate*gradients\n",
    "  #print(gradients)\n",
    "\n",
    "  # evaluate the gradient with respect to the NN parameters\n",
    "\n",
    "    # evaluate the first term\n",
    "    grad_w1 = []\n",
    "    grad_b1 = []\n",
    "    for layer_index in range(len(hidden_layer)):\n",
    "        grad_w1.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].weight))\n",
    "        grad_b1.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].bias))\n",
    "    grad_w2 = torch.zeros_like(neural_fn.lin_end.weight)\n",
    "    grad_b2 = torch.zeros_like(neural_fn.lin_end.bias)\n",
    "\n",
    "    result = measure_rho(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(num_wires)])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        nn_result.backward()\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            grad_w1[layer_index] += neural_fn.hidden_layer_modules[layer_index].weight.grad*(1/num_of_samples)\n",
    "            grad_b1[layer_index] += neural_fn.hidden_layer_modules[layer_index].bias.grad*(1/num_of_samples)\n",
    "        grad_w2 += neural_fn.lin_end.weight.grad*(1/num_of_samples)\n",
    "        grad_b2 += neural_fn.lin_end.bias.grad*(1/num_of_samples)\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            neural_fn.hidden_layer_modules[layer_index].weight.grad.zero_()\n",
    "            neural_fn.hidden_layer_modules[layer_index].bias.grad.zero_()\n",
    "        neural_fn.lin_end.weight.grad.zero_()\n",
    "        neural_fn.lin_end.bias.grad.zero_()\n",
    "\n",
    "\n",
    "  # evaluate the second term\n",
    "    grad_w1_2 = []\n",
    "    grad_b1_2 = []\n",
    "    for layer_index in range(len(hidden_layer)):\n",
    "        grad_w1_2.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].weight))\n",
    "        grad_b1_2.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].bias))\n",
    "    grad_w2_2 = torch.zeros_like(neural_fn.lin_end.weight.grad)\n",
    "    grad_b2_2 = torch.zeros_like(neural_fn.lin_end.bias.grad)\n",
    "\n",
    "    result = measure_sigma(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(num_wires)])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        nn_result.backward()\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            grad_w1_2[layer_index] += (np.exp(nn_result[0].detach().numpy()))*neural_fn.hidden_layer_modules[layer_index].weight.grad*(1/num_of_samples)\n",
    "            grad_b1_2[layer_index] += (np.exp(nn_result[0].detach().numpy()))*neural_fn.hidden_layer_modules[layer_index].bias.grad*(1/num_of_samples)\n",
    "        grad_w2_2 += (np.exp(nn_result[0].detach().numpy()))*neural_fn.lin_end.weight.grad*(1/num_of_samples)\n",
    "        grad_b2_2 += (np.exp(nn_result[0].detach().numpy()))*neural_fn.lin_end.bias.grad*(1/num_of_samples)\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            neural_fn.hidden_layer_modules[layer_index].weight.grad.zero_()\n",
    "            neural_fn.hidden_layer_modules[layer_index].bias.grad.zero_()\n",
    "        neural_fn.lin_end.weight.grad.zero_()\n",
    "        neural_fn.lin_end.bias.grad.zero_()\n",
    "\n",
    "  # evaluate the difference, i.e., the gradient\n",
    "    nn_grad_W1 = []\n",
    "    nn_grad_b1 = []\n",
    "    for layer_index in range(len(hidden_layer)):\n",
    "        nn_grad_W1.append(grad_w1[layer_index] - grad_w1_2[layer_index])\n",
    "        nn_grad_b1.append(grad_b1[layer_index] - grad_b1_2[layer_index])\n",
    "    nn_grad_W2 = grad_w2 - grad_w2_2\n",
    "    nn_grad_b2 = grad_b2 - grad_b2_2\n",
    "\n",
    "  # update the NN weights and normalize them\n",
    "    with torch.no_grad():\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            neural_fn.hidden_layer_modules[layer_index].weight += learning_rate*nn_grad_W1[layer_index]\n",
    "            neural_fn.hidden_layer_modules[layer_index].bias += learning_rate*nn_grad_b1[layer_index]\n",
    "        neural_fn.lin_end.weight += learning_rate*nn_grad_W2\n",
    "        neural_fn.lin_end.bias += learning_rate*nn_grad_b2\n",
    "\n",
    "  # evaluate the cost function at these parameters\n",
    "    first_term = 0\n",
    "    result = measure_rho(param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(num_wires)])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        first_term += nn_result[0].detach().numpy()\n",
    "\n",
    "  # normalize the cost sum\n",
    "    first_term = first_term/num_of_samples\n",
    "\n",
    "  # # Second term evaluation\n",
    "    second_term = 0\n",
    "    result = measure_sigma(param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(num_wires)])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        second_term += np.exp(nn_result[0].detach().numpy())\n",
    "\n",
    "  # normalize the second term sum\n",
    "    second_term = second_term/num_of_samples\n",
    "\n",
    "    # add the cost function to the store\n",
    "    cost_func_store.append(1 + first_term - second_term)\n",
    "\n",
    "  # print the cost\n",
    "    print(1 + first_term - second_term)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "75e3c1c4",
   "metadata": {},
   "outputs": [],
   "source": [
    "def binary_array_to_decimal(arr):\n",
    "    arr = arr.astype(int)\n",
    "    # Replace -1 with 0\n",
    "    arr = np.where(arr == -1, 0, arr)\n",
    "    # Convert the array to a binary string\n",
    "    binary_string = ''.join(str(i) for i in arr)\n",
    "    # Convert the binary string to a decimal value\n",
    "    decimal_value = int(binary_string, 2)\n",
    "    return decimal_value"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "251535c8",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title Optimization using Gradient Descent (without neural network)\n",
    "\n",
    "# parameters of the optimization\n",
    "num_of_epochs = 2500\n",
    "learning_rate = 0.1\n",
    "num_of_samples = 100\n",
    "deviation = 1\n",
    "\n",
    "# initialize the neural network and quantum circuit parameters\n",
    "W = deviation*np.random.rand(64)\n",
    "param_init = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "\n",
    "# intialize the cost function store\n",
    "cost_func_store = []\n",
    "\n",
    "\n",
    "# start the training\n",
    "for epoch in range(1, num_of_epochs):\n",
    "\n",
    "  # evaluate the gradient with respect to the quantum circuit parameters\n",
    "    gradients = np.zeros_like((param_init))\n",
    "    for i in range(len(gradients)):\n",
    "        for j in range(len(gradients[0])):\n",
    "\n",
    "      # parameter-shift for the first term\n",
    "\n",
    "      # copy the parameters\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "                forward_sum_1 += W[binary_array_to_decimal(sample_result_array)]\n",
    "\n",
    "      # normalize the forward sum\n",
    "            forward_sum_1 = forward_sum_1/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "                backward_sum_1 += W[binary_array_to_decimal(sample_result_array)]\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_1 = backward_sum_1/num_of_samples\n",
    "\n",
    "      # parameter-shift for the second term\n",
    "\n",
    "      # copy the parameters\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_2 = 0\n",
    "            result = measure_sigma(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "                forward_sum_2 += np.exp(W[binary_array_to_decimal(sample_result_array)])\n",
    "\n",
    "      # normalize the forward sum\n",
    "            forward_sum_2 = forward_sum_2/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_2 = 0\n",
    "            result = measure_sigma(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "                backward_sum_2 += np.exp(W[binary_array_to_decimal(sample_result_array)])\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_2 = backward_sum_2/num_of_samples\n",
    "\n",
    "      # parameter-shift rule\n",
    "            gradients[i, j] =  0.5 * (forward_sum_1 - backward_sum_1) - 0.5 * (forward_sum_2 - backward_sum_2)\n",
    "\n",
    "  # first copy the quantum circuit parameters before updating it\n",
    "    prev_param_init = param_init.copy()\n",
    "\n",
    "  # update the quantum circuit parameters\n",
    "    param_init += learning_rate*gradients\n",
    "\n",
    "  # evaluate the gradient with respect to the eigenvalues\n",
    "\n",
    "    dW = np.zeros(64)\n",
    "    result_rho = measure_rho(prev_param_init)\n",
    "    result_sigma = measure_sigma(prev_param_init)\n",
    "    for i in range(64):\n",
    "        E = np.zeros(64)\n",
    "        E[i] = 1\n",
    "        for sample in range(num_of_samples):\n",
    "            sample_result_array_rho = np.array([result_rho[i][sample] for i in range(int(num_wires))])\n",
    "            sample_result_array_sigma = np.array([result_sigma[i][sample] for i in range(int(num_wires))])\n",
    "            dW[i] += E[binary_array_to_decimal(sample_result_array_rho)] - (E[binary_array_to_decimal(sample_result_array_sigma)]*np.exp(W[i]))\n",
    "                        \n",
    "        dW[i] = dW[i]/num_of_samples\n",
    "        \n",
    "    W += learning_rate*dW\n",
    "\n",
    "    # evaluate the cost function at these parameters\n",
    "    first_term = 0\n",
    "    result = measure_rho(param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "        first_term += W[binary_array_to_decimal(sample_result_array)]\n",
    "\n",
    "  # normalize the cost sum\n",
    "    first_term = first_term/num_of_samples\n",
    "\n",
    "  # # Second term evaluation\n",
    "    second_term = 0\n",
    "    result = measure_sigma(param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "        second_term += np.exp(W[binary_array_to_decimal(sample_result_array)])\n",
    "\n",
    "  # normalize the second term sum\n",
    "    second_term = second_term/num_of_samples\n",
    "\n",
    "    # add the cost function to the store\n",
    "    cost_func_store.append(1 + first_term - second_term)\n",
    "\n",
    "  # print the cost\n",
    "    print(1 + first_term - second_term)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e1847a97",
   "metadata": {},
   "outputs": [],
   "source": [
    "print(sample_result_array)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/meas_renyi_rel_ent.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ac7d764c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import scipy as sc\n",
    "import pennylane as qml\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as Fn\n",
    "import torch.optim as optim\n",
    "from torch.autograd import Variable"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ee9de535",
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "import torch.nn as nn\n",
    "\n",
    "class neural_function(nn.Module):\n",
    "    def __init__(self, dimension, hidden_layers):\n",
    "        super(neural_function, self).__init__()\n",
    "\n",
    "        self.dimension = dimension\n",
    "        self.hidden_layers = hidden_layers\n",
    "\n",
    "        # Create a list to hold the hidden layer modules\n",
    "        self.hidden_layer_modules = nn.ModuleList()\n",
    "\n",
    "        # Add the input layer\n",
    "        self.hidden_layer_modules.append(nn.Linear(dimension, hidden_layers[0]))\n",
    "\n",
    "        # Add the hidden layers\n",
    "        for i in range(1, len(hidden_layers)):\n",
    "            self.hidden_layer_modules.append(nn.Linear(hidden_layers[i-1], hidden_layers[i]))\n",
    "\n",
    "        # Add the output layer\n",
    "        self.lin_end = nn.Linear(hidden_layers[-1], 1)\n",
    "\n",
    "    def forward(self, input):\n",
    "        y = input.float()\n",
    "\n",
    "        # Forward pass through each hidden layer\n",
    "        for layer in self.hidden_layer_modules:\n",
    "            y = torch.sigmoid(layer(y))\n",
    "\n",
    "        # Forward pass through the output layer\n",
    "        y = self.lin_end(y)\n",
    "\n",
    "        return y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "84d7f697",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "def generate_diagonal_positive_definite_matrices(dim):\n",
    "    while True:\n",
    "        # Generate random positive values for the diagonal entries\n",
    "        diagonal_values_1 = np.random.rand(dim)\n",
    "        diagonal_values_2 = np.random.rand(dim)\n",
    "\n",
    "        # Construct the diagonal matrices A and B\n",
    "        A = np.diag(diagonal_values_1)\n",
    "        B = np.diag(diagonal_values_2)\n",
    "\n",
    "        # Compute the trace of A\n",
    "        trace_A = np.trace(A)\n",
    "        trace_B = np.trace(B)\n",
    "\n",
    "        # Normalize the matrices to have trace 1\n",
    "        A /= trace_A\n",
    "        B /= trace_B\n",
    "\n",
    "        # Check if matrices A and B commute\n",
    "        commutation_check = np.dot(A, B) - np.dot(B, A)\n",
    "\n",
    "        if np.allclose(commutation_check, np.zeros((dim, dim))):\n",
    "            return A, B\n",
    "\n",
    "# Generate diagonal positive definite matrices A and B with trace 1 and they commute\n",
    "N = 4\n",
    "dim = N # Dimension of the matrices\n",
    "A, B = generate_diagonal_positive_definite_matrices(dim)\n",
    "\n",
    "# Print matrices A and B\n",
    "print(\"Matrix A:\")\n",
    "print(A)\n",
    "print(\"\\nMatrix B:\")\n",
    "print(B)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ca3bd173",
   "metadata": {},
   "outputs": [],
   "source": [
    "def check_if_commuting(rho, sigma):\n",
    "    return np.matmul(rho, sigma) - np.matmul(sigma, rho)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cb53fc70",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "print(check_if_commuting(A, B))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c75bcc9f",
   "metadata": {},
   "outputs": [],
   "source": [
    "# quantum circuit settings\n",
    "num_wires = 4\n",
    "num_layers = 10\n",
    "num_shots = 1\n",
    "num_of_samples = 100\n",
    "\n",
    "# initiate the quantum device\n",
    "device = qml.device(\"default.mixed\", wires=num_wires, shots=num_of_samples)\n",
    "\n",
    "# initialize the parameters of a unitary that we will apply\n",
    "# to rho and sigma\n",
    "# For the case of von neumann entropy, sigma is maximally mixed state.\n",
    "# Therefore, for that, we can just use a uniform number generator\n",
    "\n",
    "@qml.qnode(device)\n",
    "def measure_rho(param):\n",
    "    qml.QubitDensityMatrix(A, wires=[0, 1])\n",
    "    qml.RandomLayers(param, wires=[0, 1])\n",
    "    # measure in the computational basis\n",
    "    result = qml.sample(qml.PauliZ(0)), qml.sample(qml.PauliZ(1))\n",
    "    return result\n",
    "\n",
    "\n",
    "@qml.qnode(device)\n",
    "def measure_sigma(param):\n",
    "    qml.QubitDensityMatrix(sigma, wires=[0, 1])\n",
    "    qml.RandomLayers(param, wires=[0, 1])\n",
    "    # measure in the computational basis\n",
    "    result = qml.sample(qml.PauliZ(0)), qml.sample(qml.PauliZ(1))\n",
    "    return result\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "74f0aae3",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Neural estimation of von Neumann entropy\n",
    "\n",
    "# dimension of the system\n",
    "N = 4\n",
    "\n",
    "# Bell state\n",
    "rho = np.array([[0.5, 0, 0, 0.5], [0, 0, 0, 0], [0, 0, 0, 0], [0.5, 0, 0, 0.5]])\n",
    "\n",
    "# maximally mixed state\n",
    "sigma = np.eye(N)/N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9bb5b4f8",
   "metadata": {},
   "outputs": [],
   "source": [
    "params_ran = np.random.random(qml.templates.StronglyEntanglingLayers.shape(n_layers=2, n_wires=num_wires-2))\n",
    "rho_test = measure_rho(params_ran)\n",
    "sigma_test = measure_sigma(params_ran)\n",
    "print(rho_test)\n",
    "print(sigma_test)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a1643eb4",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Evaluate Renyi relative entropy using its analytical forumla\n",
    "N = 4\n",
    "alpha = 2.5\n",
    "\n",
    "# ignore the division by zero\n",
    "np.seterr(divide = 'ignore')\n",
    "\n",
    "sigma_a = np.array(sc.linalg.fractional_matrix_power(sigma_test, (1.0 - alpha) / (2 * alpha)))\n",
    "Q = np.real(np.trace(sc.linalg.fractional_matrix_power(sigma_a @ rho_test @ sigma_a, alpha)))\n",
    "\n",
    "np.seterr(divide = 'warn')\n",
    "\n",
    "print((1.0 / (alpha - 1)) * np.log(Q))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "248af0be",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title Optimization using Gradient Descent without neural network.\n",
    "\n",
    "# parameters of the optimization\n",
    "num_of_epochs = 300\n",
    "learning_rate = 0.08\n",
    "num_of_samples = 100\n",
    "deviation = 1\n",
    "alpha = 2.5\n",
    "\n",
    "# we store the eigenvalues in a matrix\n",
    "W = deviation*np.random.rand(3,3)\n",
    "\n",
    "param_init = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "\n",
    "\n",
    "# intialize the cost function store\n",
    "cost_func_store = []\n",
    "\n",
    "\n",
    "# start the training\n",
    "for epoch in range(1, num_of_epochs):\n",
    "\n",
    "\n",
    "  # evaluate the gradient with respect to the quantum circuit parameters\n",
    "    gradients = np.zeros_like((param_init))\n",
    "    for i in range(len(gradients)):\n",
    "        for j in range(len(gradients[0])):\n",
    "\n",
    "      # copy the parameters\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # parameter-shift for the first term\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            result = list(result)\n",
    "            result[0] = list(map(int, result[0]))\n",
    "            result[1] = list(map(int, result[1]))\n",
    "            for sample in range(num_of_samples):\n",
    "                forward_sum_1 += np.exp(((alpha-1)/alpha)*W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "      # normalize this sum\n",
    "            forward_sum_1 = forward_sum_1/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # parameter-shift for the second term of both the terms of the objective function\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            result = list(result)\n",
    "            result[0] = list(map(int, result[0]))\n",
    "            result[1] = list(map(int, result[1]))\n",
    "            for sample in range(num_of_samples):\n",
    "                backward_sum_1 += np.exp(((alpha-1)/alpha)*W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_1 = backward_sum_1/num_of_samples\n",
    "\n",
    "      # parameter-shift for the second term\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_2 = 0\n",
    "            result = measure_sigma(shifted)\n",
    "            result = list(result)\n",
    "            result[0] = list(map(int, result[0]))\n",
    "            result[1] = list(map(int, result[1]))\n",
    "            for sample in range(num_of_samples):\n",
    "                forward_sum_2 += np.exp(W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "      # normalize this sum\n",
    "            forward_sum_2 = forward_sum_2/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # parameter-shift for the second term of both the terms of the objective function\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_2 = 0\n",
    "            result = measure_sigma(shifted)\n",
    "            result = list(result)\n",
    "            result[0] = list(map(int, result[0]))\n",
    "            result[1] = list(map(int, result[1]))\n",
    "            for sample in range(num_of_samples):\n",
    "                backward_sum_2 += np.exp(W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_2 = backward_sum_2/num_of_samples\n",
    "\n",
    "      # parameter-shift rule\n",
    "            gradients[i, j] = 0.5*alpha * (forward_sum_1 - backward_sum_1) + (0.5*(1-alpha) * (forward_sum_2 - backward_sum_2))\n",
    "\n",
    "  # first copy the quantum circuit parameters before updating it\n",
    "    prev_param_init = param_init.copy()\n",
    "\n",
    "  # update the quantum circuit parameters\n",
    "    param_init += learning_rate*gradients\n",
    "\n",
    "    # evaluate the gradient with respect to the eigenvalues\n",
    "\n",
    "    # 1 , 1\n",
    "    E = np.zeros_like(W)\n",
    "    E[1][1] = 1\n",
    "    dW1_first_term = 0\n",
    "    result = measure_rho(prev_param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        dW1_first_term += E[result[0][sample]][result[1][sample]]*np.exp(((alpha-1)/alpha)*W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "    # normalize it\n",
    "    dW1_first_term = dW1_first_term/num_of_samples\n",
    "\n",
    "    dW1_sec_term = 0\n",
    "    result = measure_sigma(prev_param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        dW1_sec_term += E[result[0][sample]][result[1][sample]]*np.exp(W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "    # normalize it\n",
    "    dW1_sec_term = dW1_sec_term/num_of_samples\n",
    "\n",
    "    # 1 , -1\n",
    "    E = np.zeros_like(W)\n",
    "    E[1][-1] = 1\n",
    "    dW2_first_term = 0\n",
    "    result = measure_rho(prev_param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        dW2_first_term += E[result[0][sample]][result[1][sample]]*np.exp(((alpha-1)/alpha)*W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "    # normalize it\n",
    "    dW2_first_term = dW2_first_term/num_of_samples\n",
    "\n",
    "    dW2_sec_term = 0\n",
    "    result = measure_sigma(prev_param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        dW2_sec_term += E[result[0][sample]][result[1][sample]]*np.exp(W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "    # normalize it\n",
    "    dW2_sec_term = dW2_sec_term/num_of_samples\n",
    "\n",
    "    # -1 , 1\n",
    "    E = np.zeros_like(W)\n",
    "    E[-1][1] = 1\n",
    "    dW3_first_term = 0\n",
    "    result = measure_rho(prev_param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        dW3_first_term += E[result[0][sample]][result[1][sample]]*np.exp(((alpha-1)/alpha)*W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "    # normalize it\n",
    "    dW3_first_term = dW3_first_term/num_of_samples\n",
    "\n",
    "    dW3_sec_term = 0\n",
    "    result = measure_sigma(prev_param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        dW3_sec_term += E[result[0][sample]][result[1][sample]]*np.exp(W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "    # normalize it\n",
    "    dW3_sec_term = dW3_sec_term/num_of_samples\n",
    "\n",
    "    # -1 , -1\n",
    "    E = np.zeros_like(W)\n",
    "    E[-1][-1] = 1\n",
    "    dW4_first_term = 0\n",
    "    result = measure_rho(prev_param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        dW4_first_term += E[result[0][sample]][result[1][sample]]*np.exp(((alpha-1)/alpha)*W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "    # normalize it\n",
    "    dW4_first_term = dW4_first_term/num_of_samples\n",
    "\n",
    "    dW4_sec_term = 0\n",
    "    result = measure_sigma(prev_param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        dW4_sec_term += E[result[0][sample]][result[1][sample]]*np.exp(W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "    # normalize it\n",
    "    dW4_sec_term = dW4_sec_term/num_of_samples\n",
    "\n",
    "    # update the eigenvalues\n",
    "    W[1][1] += learning_rate*(alpha-1)*(dW1_first_term - dW1_sec_term)\n",
    "    W[1][-1] += learning_rate*(alpha-1)*(dW2_first_term - dW2_sec_term)\n",
    "    W[-1][1] += learning_rate*(alpha-1)*(dW3_first_term - dW3_sec_term)\n",
    "    W[-1][-1] += learning_rate*(alpha-1)*(dW4_first_term - dW4_sec_term)\n",
    "\n",
    "  # evaluate the cost function at these parameters\n",
    "    first_term = 0\n",
    "    result = measure_rho(param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        first_term += np.exp(((alpha-1)/alpha)*W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "  # normalize the cost sum\n",
    "    first_term = first_term/num_of_samples\n",
    "\n",
    "  # # Second term evaluation\n",
    "    second_term = 0\n",
    "    result = measure_sigma(param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        second_term += np.exp(W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "  # normalize the second term sum\n",
    "    second_term = second_term/num_of_samples\n",
    "\n",
    "    # add the cost function to the store\n",
    "    cost_func_store.append((1/(alpha-1))*np.log(alpha*first_term + (1-alpha)*second_term))\n",
    "\n",
    "  # print the cost\n",
    "    print((1/(alpha-1))*np.log(alpha*first_term + (1-alpha)*second_term))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7e406181",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title Optimization using Gradient Descent with neural network\n",
    "\n",
    "# parameters of the optimization\n",
    "num_of_epochs = 300\n",
    "learning_rate = 0.03\n",
    "num_of_samples = 100\n",
    "dimension = 2\n",
    "hidden_layer = [20]\n",
    "alpha = 2.5\n",
    "\n",
    "# initialize the neural network and quantum circuit parameters\n",
    "neural_fn = neural_function(dimension, hidden_layer)\n",
    "param_init = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "\n",
    "\n",
    "# intialize the cost function store\n",
    "cost_func_store = []\n",
    "\n",
    "\n",
    "# start the training\n",
    "for epoch in range(1, num_of_epochs):\n",
    "\n",
    "\n",
    "  # evaluate the gradient with respect to the quantum circuit parameters\n",
    "    gradients = np.zeros_like((param_init))\n",
    "    for i in range(len(gradients)):\n",
    "        for j in range(len(gradients[0])):\n",
    "\n",
    "      # copy the parameters\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # parameter-shift for the first term\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                forward_sum_1 += np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy())\n",
    "\n",
    "      # normalize this sum\n",
    "            forward_sum_1 = forward_sum_1/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # parameter-shift for the second term of both the terms of the objective function\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                backward_sum_1 += np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy())\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_1 = backward_sum_1/num_of_samples\n",
    "\n",
    "      # parameter-shift for the second term\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_2 = 0\n",
    "            result = measure_sigma(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                forward_sum_2 += np.exp(nn_result[0].detach().numpy())\n",
    "\n",
    "      # normalize this sum\n",
    "            forward_sum_2 = forward_sum_2/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # parameter-shift for the second term of both the terms of the objective function\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_2 = 0\n",
    "            result = measure_sigma(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                backward_sum_2 += np.exp(nn_result[0].detach().numpy())\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_2 = backward_sum_2/num_of_samples\n",
    "\n",
    "      # parameter-shift rule\n",
    "            gradients[i, j] = 0.5*alpha * (forward_sum_1 - backward_sum_1) + (0.5*(1-alpha) * (forward_sum_2 - backward_sum_2))\n",
    "\n",
    "  # first copy the quantum circuit parameters before updating it\n",
    "    prev_param_init = param_init.copy()\n",
    "\n",
    "  # update the quantum circuit parameters\n",
    "    param_init += learning_rate*gradients\n",
    "\n",
    "  # evaluate the gradient with respect to the neural network parameters\n",
    "\n",
    "    # evaluate the first term\n",
    "    grad_w1 = []\n",
    "    grad_b1 = []\n",
    "    for layer_index in range(len(hidden_layer)):\n",
    "        grad_w1.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].weight))\n",
    "        grad_b1.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].bias))\n",
    "    grad_w2 = torch.zeros_like(neural_fn.lin_end.weight)\n",
    "    grad_b2 = torch.zeros_like(neural_fn.lin_end.bias)\n",
    "\n",
    "    result = measure_rho(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        nn_result.backward()\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            grad_w1[layer_index] += (np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy()))*neural_fn.hidden_layer_modules[layer_index].weight.grad*(1/num_of_samples)\n",
    "            grad_b1[layer_index] += (np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy()))*neural_fn.hidden_layer_modules[layer_index].bias.grad*(1/num_of_samples)\n",
    "        grad_w2 += (np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy()))*neural_fn.lin_end.weight.grad*(1/num_of_samples)\n",
    "        grad_b2 += (np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy()))*neural_fn.lin_end.bias.grad*(1/num_of_samples)\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            neural_fn.hidden_layer_modules[layer_index].weight.grad.zero_()\n",
    "            neural_fn.hidden_layer_modules[layer_index].bias.grad.zero_()\n",
    "        neural_fn.lin_end.weight.grad.zero_()\n",
    "        neural_fn.lin_end.bias.grad.zero_()\n",
    "\n",
    "\n",
    "  # evaluate the second term\n",
    "    grad_w1_2 = []\n",
    "    grad_b1_2 = []\n",
    "    for layer_index in range(len(hidden_layer)):\n",
    "        grad_w1_2.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].weight))\n",
    "        grad_b1_2.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].bias))\n",
    "    grad_w2_2 = torch.zeros_like(neural_fn.lin_end.weight.grad)\n",
    "    grad_b2_2 = torch.zeros_like(neural_fn.lin_end.bias.grad)\n",
    "\n",
    "    result = measure_sigma(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        nn_result.backward()\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            grad_w1_2[layer_index] += (np.exp(nn_result[0].detach().numpy()))*neural_fn.hidden_layer_modules[layer_index].weight.grad*(1/num_of_samples)\n",
    "            grad_b1_2[layer_index] += (np.exp(nn_result[0].detach().numpy()))*neural_fn.hidden_layer_modules[layer_index].bias.grad*(1/num_of_samples)\n",
    "        grad_w2_2 += (np.exp(nn_result[0].detach().numpy()))*neural_fn.lin_end.weight.grad*(1/num_of_samples)\n",
    "        grad_b2_2 += (np.exp(nn_result[0].detach().numpy()))*neural_fn.lin_end.bias.grad*(1/num_of_samples)\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            neural_fn.hidden_layer_modules[layer_index].weight.grad.zero_()\n",
    "            neural_fn.hidden_layer_modules[layer_index].bias.grad.zero_()\n",
    "        neural_fn.lin_end.weight.grad.zero_()\n",
    "        neural_fn.lin_end.bias.grad.zero_()\n",
    "\n",
    "  # evaluate the difference, i.e., the gradient\n",
    "    nn_grad_W1 = []\n",
    "    nn_grad_b1 = []\n",
    "    for layer_index in range(len(hidden_layer)):\n",
    "        nn_grad_W1.append(grad_w1[layer_index] - grad_w1_2[layer_index])\n",
    "        nn_grad_b1.append(grad_b1[layer_index] - grad_b1_2[layer_index])\n",
    "    nn_grad_W2 = grad_w2 - grad_w2_2\n",
    "    nn_grad_b2 = grad_b2 - grad_b2_2\n",
    "\n",
    "  # update the NN weights and normalize them\n",
    "    with torch.no_grad():\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            neural_fn.hidden_layer_modules[layer_index].weight += learning_rate*(alpha-1)*nn_grad_W1[layer_index]\n",
    "            neural_fn.hidden_layer_modules[layer_index].bias += learning_rate*(alpha-1)*nn_grad_b1[layer_index]\n",
    "        neural_fn.lin_end.weight += learning_rate*(alpha-1)*nn_grad_W2\n",
    "        neural_fn.lin_end.bias += learning_rate*(alpha-1)*nn_grad_b2\n",
    "\n",
    "  # evaluate the cost function at these parameters\n",
    "    first_term = 0\n",
    "    result = measure_rho(param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        first_term += np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy())\n",
    "\n",
    "  # normalize the cost sum\n",
    "    first_term = first_term/num_of_samples\n",
    "\n",
    "  # # Second term evaluation\n",
    "    second_term = 0\n",
    "    result = measure_sigma(param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        second_term += np.exp(nn_result[0].detach().numpy())\n",
    "\n",
    "  # normalize the second term sum\n",
    "    second_term = second_term/num_of_samples\n",
    "\n",
    "    # add the cost function to the store\n",
    "    cost_func_store.append((1/(alpha-1))*np.log(alpha*first_term + (1-alpha)*second_term))\n",
    "\n",
    "  # print the cost\n",
    "    print((1/(alpha-1))*np.log(alpha*first_term + (1-alpha)*second_term))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/meas_renyi_rel_ent_six_qubits.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ac7d764c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import scipy as sc\n",
    "import pennylane as qml\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as Fn\n",
    "import torch.optim as optim\n",
    "from torch.autograd import Variable"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ee9de535",
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "import torch.nn as nn\n",
    "\n",
    "class neural_function(nn.Module):\n",
    "    def __init__(self, dimension, hidden_layers):\n",
    "        super(neural_function, self).__init__()\n",
    "\n",
    "        self.dimension = dimension\n",
    "        self.hidden_layers = hidden_layers\n",
    "\n",
    "        # Create a list to hold the hidden layer modules\n",
    "        self.hidden_layer_modules = nn.ModuleList()\n",
    "\n",
    "        # Add the input layer\n",
    "        self.hidden_layer_modules.append(nn.Linear(dimension, hidden_layers[0]))\n",
    "\n",
    "        # Add the hidden layers\n",
    "        for i in range(1, len(hidden_layers)):\n",
    "            self.hidden_layer_modules.append(nn.Linear(hidden_layers[i-1], hidden_layers[i]))\n",
    "\n",
    "        # Add the output layer\n",
    "        self.lin_end = nn.Linear(hidden_layers[-1], 1)\n",
    "\n",
    "    def forward(self, input):\n",
    "        y = input.float()\n",
    "\n",
    "        # Forward pass through each hidden layer\n",
    "        for layer in self.hidden_layer_modules:\n",
    "            y = torch.sigmoid(layer(y))\n",
    "\n",
    "        # Forward pass through the output layer\n",
    "        y = self.lin_end(y)\n",
    "\n",
    "        return y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a196c4d2",
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "\n",
    "class neural_function(nn.Module):\n",
    "    def __init__(self, dimension, hidden_layers):\n",
    "        super(neural_function, self).__init__()\n",
    "        self.dimension = dimension\n",
    "        self.hidden_layers = hidden_layers\n",
    "\n",
    "        # Create hidden layers\n",
    "        self.hidden_layer_modules = nn.ModuleList()\n",
    "        self.hidden_layer_modules.append(nn.Linear(dimension, hidden_layers[0]))  \n",
    "        for i in range(1, len(hidden_layers)):\n",
    "            self.hidden_layer_modules.append(nn.Linear(hidden_layers[i-1], hidden_layers[i]))\n",
    "\n",
    "        # Output layer \n",
    "        self.lin_end = nn.Linear(hidden_layers[-1], 1)\n",
    "\n",
    "    def forward(self, input):\n",
    "        y = input.float()\n",
    "        \n",
    "        for layer in self.hidden_layer_modules:\n",
    "            y = F.relu(layer(y))  \n",
    "\n",
    "        y = self.lin_end(y)\n",
    "        \n",
    "        return F.softplus(y) # Apply softplus to output"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "84d7f697",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "def generate_diagonal_positive_definite_matrices(dim):\n",
    "    while True:\n",
    "        # Generate random positive values for the diagonal entries\n",
    "        diagonal_values_1 = np.random.rand(dim)\n",
    "        diagonal_values_2 = np.random.rand(dim)\n",
    "\n",
    "        # Construct the diagonal matrices A and B\n",
    "        A = np.diag(diagonal_values_1)\n",
    "        B = np.diag(diagonal_values_2)\n",
    "\n",
    "        # Compute the trace of A\n",
    "        trace_A = np.trace(A)\n",
    "        trace_B = np.trace(B)\n",
    "\n",
    "        # Normalize the matrices to have trace 1\n",
    "        A /= trace_A\n",
    "        B /= trace_B\n",
    "\n",
    "        # Check if matrices A and B commute\n",
    "        commutation_check = np.dot(A, B) - np.dot(B, A)\n",
    "\n",
    "        if np.allclose(commutation_check, np.zeros((dim, dim))):\n",
    "            return A, B\n",
    "\n",
    "# Generate diagonal positive definite matrices A and B with trace 1 and they commute\n",
    "N = 64\n",
    "dim = N # Dimension of the matrices\n",
    "A, B = generate_diagonal_positive_definite_matrices(dim)\n",
    "\n",
    "# Print matrices A and B\n",
    "print(\"Matrix A:\")\n",
    "print(A)\n",
    "print(\"\\nMatrix B:\")\n",
    "print(B)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ca3bd173",
   "metadata": {},
   "outputs": [],
   "source": [
    "def check_if_commuting(rho, sigma):\n",
    "    return np.matmul(rho, sigma) - np.matmul(sigma, rho)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c75bcc9f",
   "metadata": {},
   "outputs": [],
   "source": [
    "# quantum circuit settings\n",
    "num_wires = 6\n",
    "num_layers = 1\n",
    "num_shots = 1\n",
    "num_of_samples = 100\n",
    "\n",
    "# initiate the quantum device\n",
    "device = qml.device(\"default.mixed\", wires=num_wires, shots=num_of_samples)\n",
    "\n",
    "@qml.qnode(device)\n",
    "def measure_rho(param):\n",
    "    qml.QubitDensityMatrix(A, wires=np.arange(num_wires))\n",
    "    #return qml.density_matrix(wires=np.arange(num_wires))\n",
    "    qml.RandomLayers(param, wires=np.arange(num_wires), seed=seed_no)\n",
    "    # measure in the computational basis\n",
    "    result = qml.sample(qml.PauliZ(0)), qml.sample(qml.PauliZ(1)), qml.sample(qml.PauliZ(2)), qml.sample(qml.PauliZ(3)), qml.sample(qml.PauliZ(4)), qml.sample(qml.PauliZ(5))\n",
    "    return result\n",
    "\n",
    "\n",
    "@qml.qnode(device)\n",
    "def measure_sigma(param):\n",
    "    qml.QubitDensityMatrix(B, wires=np.arange(num_wires))\n",
    "    #return qml.density_matrix(wires=np.arange(num_wires))\n",
    "    qml.RandomLayers(param, wires=np.arange(num_wires), seed=seed_no)\n",
    "    # measure in the computational basis\n",
    "    result = qml.sample(qml.PauliZ(0)), qml.sample(qml.PauliZ(1)), qml.sample(qml.PauliZ(2)), qml.sample(qml.PauliZ(3)), qml.sample(qml.PauliZ(4)), qml.sample(qml.PauliZ(5))\n",
    "    return result\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9bb5b4f8",
   "metadata": {},
   "outputs": [],
   "source": [
    "params_ran = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "rho_test = measure_rho(params_ran)\n",
    "sigma_test = measure_sigma(params_ran)\n",
    "print(rho_test)\n",
    "print(sigma_test)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7e221a9f",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "#@title Optimization using Gradient Descent with neural network (softplus version)\n",
    "\n",
    "# parameters of the optimization\n",
    "num_of_epochs = 2500\n",
    "learning_rate = 0.8\n",
    "num_of_samples = 100\n",
    "dimension = num_wires\n",
    "hidden_layer = [100]\n",
    "alpha = 1.05\n",
    "# seed_no = 458\n",
    "\n",
    "\n",
    "# initialize the neural network and quantum circuit parameters\n",
    "neural_fn = neural_function(dimension, hidden_layer)\n",
    "param_init = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "\n",
    "\n",
    "# intialize the cost function store\n",
    "cost_func_store = []\n",
    "\n",
    "\n",
    "# start the training\n",
    "for epoch in range(1, num_of_epochs):\n",
    "\n",
    "\n",
    "  # evaluate the gradient with respect to the quantum circuit parameters\n",
    "    gradients = np.zeros_like((param_init))\n",
    "    for i in range(len(gradients)):\n",
    "        for j in range(len(gradients[0])):\n",
    "\n",
    "      # copy the parameters\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # parameter-shift for the first term\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                forward_sum_1 += (nn_result[0].detach().numpy())**((alpha-1)/alpha)\n",
    "\n",
    "      # normalize this sum\n",
    "            forward_sum_1 = forward_sum_1/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # parameter-shift for the second term of both the terms of the objective function\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                backward_sum_1 += (nn_result[0].detach().numpy())**((alpha-1)/alpha)\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_1 = backward_sum_1/num_of_samples\n",
    "\n",
    "      # parameter-shift for the second term\n",
    "            shifted = param_init.copy()\n",
    "    \n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_2 = 0\n",
    "            result = measure_sigma(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                forward_sum_2 += nn_result[0].detach().numpy()\n",
    "\n",
    "      # normalize this sum\n",
    "            forward_sum_2 = forward_sum_2/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # parameter-shift for the second term of both the terms of the objective function\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_2 = 0\n",
    "            result = measure_sigma(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                backward_sum_2 += nn_result[0].detach().numpy()\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_2 = backward_sum_2/num_of_samples\n",
    "\n",
    "      # parameter-shift rule\n",
    "            gradients[i, j] = 0.5*alpha * (forward_sum_1 - backward_sum_1) + (0.5*(1-alpha) * (forward_sum_2 - backward_sum_2))\n",
    "\n",
    "  # first copy the quantum circuit parameters before updating it\n",
    "    prev_param_init = param_init.copy()\n",
    "\n",
    "  # update the quantum circuit parameters\n",
    "    param_init += learning_rate*gradients\n",
    "\n",
    "  # evaluate the gradient with respect to the neural network parameters\n",
    "\n",
    "    # evaluate the first term\n",
    "    grad_w1 = []\n",
    "    grad_b1 = []\n",
    "    for layer_index in range(len(hidden_layer)):\n",
    "        grad_w1.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].weight))\n",
    "        grad_b1.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].bias))\n",
    "    grad_w2 = torch.zeros_like(neural_fn.lin_end.weight)\n",
    "    grad_b2 = torch.zeros_like(neural_fn.lin_end.bias)\n",
    "\n",
    "    result = measure_rho(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        nn_result.backward()\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            grad_w1[layer_index] += ((nn_result[0].detach().numpy())**((-1)/alpha))*neural_fn.hidden_layer_modules[layer_index].weight.grad*(1/num_of_samples)\n",
    "            grad_b1[layer_index] += ((nn_result[0].detach().numpy())**((-1)/alpha))*neural_fn.hidden_layer_modules[layer_index].bias.grad*(1/num_of_samples)\n",
    "        grad_w2 += ((nn_result[0].detach().numpy())**((-1)/alpha))*neural_fn.lin_end.weight.grad*(1/num_of_samples)\n",
    "        grad_b2 += ((nn_result[0].detach().numpy())**((-1)/alpha))*neural_fn.lin_end.bias.grad*(1/num_of_samples)\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            neural_fn.hidden_layer_modules[layer_index].weight.grad.zero_()\n",
    "            neural_fn.hidden_layer_modules[layer_index].bias.grad.zero_()\n",
    "        neural_fn.lin_end.weight.grad.zero_()\n",
    "        neural_fn.lin_end.bias.grad.zero_()\n",
    "\n",
    "\n",
    "  # evaluate the second term\n",
    "    grad_w1_2 = []\n",
    "    grad_b1_2 = []\n",
    "    for layer_index in range(len(hidden_layer)):\n",
    "        grad_w1_2.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].weight))\n",
    "        grad_b1_2.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].bias))\n",
    "    grad_w2_2 = torch.zeros_like(neural_fn.lin_end.weight.grad)\n",
    "    grad_b2_2 = torch.zeros_like(neural_fn.lin_end.bias.grad)\n",
    "\n",
    "    result = measure_sigma(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        nn_result.backward()\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            grad_w1_2[layer_index] += (nn_result[0].detach().numpy()**(1))*neural_fn.hidden_layer_modules[layer_index].weight.grad*(1/num_of_samples)\n",
    "            grad_b1_2[layer_index] += (nn_result[0].detach().numpy()**(1))*neural_fn.hidden_layer_modules[layer_index].bias.grad*(1/num_of_samples)\n",
    "        grad_w2_2 += (nn_result[0].detach().numpy()**(1))*neural_fn.lin_end.weight.grad*(1/num_of_samples)\n",
    "        grad_b2_2 += (nn_result[0].detach().numpy()**(1))*neural_fn.lin_end.bias.grad*(1/num_of_samples)\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            neural_fn.hidden_layer_modules[layer_index].weight.grad.zero_()\n",
    "            neural_fn.hidden_layer_modules[layer_index].bias.grad.zero_()\n",
    "        neural_fn.lin_end.weight.grad.zero_()\n",
    "        neural_fn.lin_end.bias.grad.zero_()\n",
    "\n",
    "  # evaluate the difference, i.e., the gradient\n",
    "    nn_grad_W1 = []\n",
    "    nn_grad_b1 = []\n",
    "    for layer_index in range(len(hidden_layer)):\n",
    "        nn_grad_W1.append(grad_w1[layer_index] - grad_w1_2[layer_index])\n",
    "        nn_grad_b1.append(grad_b1[layer_index] - grad_b1_2[layer_index])\n",
    "    nn_grad_W2 = grad_w2 - grad_w2_2\n",
    "    nn_grad_b2 = grad_b2 - grad_b2_2\n",
    "\n",
    "  # update the NN weights and normalize them\n",
    "    with torch.no_grad():\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            neural_fn.hidden_layer_modules[layer_index].weight += learning_rate*(alpha-1)*nn_grad_W1[layer_index]\n",
    "            neural_fn.hidden_layer_modules[layer_index].bias += learning_rate*(alpha-1)*nn_grad_b1[layer_index]\n",
    "        neural_fn.lin_end.weight += learning_rate*(alpha-1)*nn_grad_W2\n",
    "        neural_fn.lin_end.bias += learning_rate*(alpha-1)*nn_grad_b2\n",
    "\n",
    "  # evaluate the cost function at these parameters\n",
    "    first_term = 0\n",
    "    result = measure_rho(param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        first_term += (nn_result[0].detach().numpy())**((alpha-1)/alpha)\n",
    "\n",
    "  # normalize the cost sum\n",
    "    first_term = first_term/num_of_samples\n",
    "\n",
    "  # # Second term evaluation\n",
    "    second_term = 0\n",
    "    result = measure_sigma(param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        second_term += nn_result[0].detach().numpy()\n",
    "\n",
    "  # normalize the second term sum\n",
    "    second_term = second_term/num_of_samples\n",
    "\n",
    "    # add the cost function to the store\n",
    "    cost_func_store.append((1/(alpha-1))*np.log(alpha*first_term + (1-alpha)*second_term))\n",
    "\n",
    "  # print the cost\n",
    "    print((1/(alpha-1))*np.log(alpha*first_term + (1-alpha)*second_term))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7e406181",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title Optimization using Gradient Descent with neural network\n",
    "# This also works for small alpha\n",
    "\n",
    "# parameters of the optimization\n",
    "num_of_epochs = 2500\n",
    "learning_rate = 0.08\n",
    "num_of_samples = 100\n",
    "dimension = num_wires\n",
    "hidden_layer = [2]\n",
    "alpha = 1.05\n",
    "\n",
    "\n",
    "# initialize the neural network and quantum circuit parameters\n",
    "neural_fn = neural_function(dimension, hidden_layer)\n",
    "param_init = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "\n",
    "\n",
    "# intialize the cost function store\n",
    "cost_func_store = []\n",
    "\n",
    "\n",
    "# start the training\n",
    "for epoch in range(1, num_of_epochs):\n",
    "\n",
    "\n",
    "  # evaluate the gradient with respect to the quantum circuit parameters\n",
    "    gradients = np.zeros_like((param_init))\n",
    "    for i in range(len(gradients)):\n",
    "        for j in range(len(gradients[0])):\n",
    "\n",
    "      # copy the parameters\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # parameter-shift for the first term\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                forward_sum_1 += np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy())\n",
    "\n",
    "      # normalize this sum\n",
    "            forward_sum_1 = forward_sum_1/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # parameter-shift for the second term of both the terms of the objective function\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                backward_sum_1 += np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy())\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_1 = backward_sum_1/num_of_samples\n",
    "\n",
    "      # parameter-shift for the second term\n",
    "            shifted = param_init.copy()\n",
    "        \n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_2 = 0\n",
    "            result = measure_sigma(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                forward_sum_2 += np.exp(nn_result[0].detach().numpy())\n",
    "\n",
    "      # normalize this sum\n",
    "            forward_sum_2 = forward_sum_2/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # parameter-shift for the second term of both the terms of the objective function\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_2 = 0\n",
    "            result = measure_sigma(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                backward_sum_2 += np.exp(nn_result[0].detach().numpy())\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_2 = backward_sum_2/num_of_samples\n",
    "\n",
    "      # parameter-shift rule\n",
    "            gradients[i, j] = 0.5*alpha * (forward_sum_1 - backward_sum_1) + (0.5*(1-alpha) * (forward_sum_2 - backward_sum_2))\n",
    "\n",
    "  # first copy the quantum circuit parameters before updating it\n",
    "    prev_param_init = param_init.copy()\n",
    "\n",
    "  # update the quantum circuit parameters\n",
    "    param_init += learning_rate*gradients\n",
    "\n",
    "  # evaluate the gradient with respect to the neural network parameters\n",
    "\n",
    "    # evaluate the first term\n",
    "    grad_w1 = []\n",
    "    grad_b1 = []\n",
    "    for layer_index in range(len(hidden_layer)):\n",
    "        grad_w1.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].weight))\n",
    "        grad_b1.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].bias))\n",
    "    grad_w2 = torch.zeros_like(neural_fn.lin_end.weight)\n",
    "    grad_b2 = torch.zeros_like(neural_fn.lin_end.bias)\n",
    "\n",
    "    result = measure_rho(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        nn_result.backward()\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            grad_w1[layer_index] += (np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy()))*neural_fn.hidden_layer_modules[layer_index].weight.grad*(1/num_of_samples)\n",
    "            grad_b1[layer_index] += (np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy()))*neural_fn.hidden_layer_modules[layer_index].bias.grad*(1/num_of_samples)\n",
    "        grad_w2 += (np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy()))*neural_fn.lin_end.weight.grad*(1/num_of_samples)\n",
    "        grad_b2 += (np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy()))*neural_fn.lin_end.bias.grad*(1/num_of_samples)\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            neural_fn.hidden_layer_modules[layer_index].weight.grad.zero_()\n",
    "            neural_fn.hidden_layer_modules[layer_index].bias.grad.zero_()\n",
    "        neural_fn.lin_end.weight.grad.zero_()\n",
    "        neural_fn.lin_end.bias.grad.zero_()\n",
    "\n",
    "\n",
    "  # evaluate the second term\n",
    "    grad_w1_2 = []\n",
    "    grad_b1_2 = []\n",
    "    for layer_index in range(len(hidden_layer)):\n",
    "        grad_w1_2.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].weight))\n",
    "        grad_b1_2.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].bias))\n",
    "    grad_w2_2 = torch.zeros_like(neural_fn.lin_end.weight.grad)\n",
    "    grad_b2_2 = torch.zeros_like(neural_fn.lin_end.bias.grad)\n",
    "\n",
    "    result = measure_sigma(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        nn_result.backward()\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            grad_w1_2[layer_index] += (np.exp(nn_result[0].detach().numpy()))*neural_fn.hidden_layer_modules[layer_index].weight.grad*(1/num_of_samples)\n",
    "            grad_b1_2[layer_index] += (np.exp(nn_result[0].detach().numpy()))*neural_fn.hidden_layer_modules[layer_index].bias.grad*(1/num_of_samples)\n",
    "        grad_w2_2 += (np.exp(nn_result[0].detach().numpy()))*neural_fn.lin_end.weight.grad*(1/num_of_samples)\n",
    "        grad_b2_2 += (np.exp(nn_result[0].detach().numpy()))*neural_fn.lin_end.bias.grad*(1/num_of_samples)\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            neural_fn.hidden_layer_modules[layer_index].weight.grad.zero_()\n",
    "            neural_fn.hidden_layer_modules[layer_index].bias.grad.zero_()\n",
    "        neural_fn.lin_end.weight.grad.zero_()\n",
    "        neural_fn.lin_end.bias.grad.zero_()\n",
    "\n",
    "  # evaluate the difference, i.e., the gradient\n",
    "    nn_grad_W1 = []\n",
    "    nn_grad_b1 = []\n",
    "    for layer_index in range(len(hidden_layer)):\n",
    "        nn_grad_W1.append(grad_w1[layer_index] - grad_w1_2[layer_index])\n",
    "        nn_grad_b1.append(grad_b1[layer_index] - grad_b1_2[layer_index])\n",
    "    nn_grad_W2 = grad_w2 - grad_w2_2\n",
    "    nn_grad_b2 = grad_b2 - grad_b2_2\n",
    "\n",
    "  # update the NN weights and normalize them\n",
    "    with torch.no_grad():\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            neural_fn.hidden_layer_modules[layer_index].weight += learning_rate*(alpha-1)*nn_grad_W1[layer_index]\n",
    "            neural_fn.hidden_layer_modules[layer_index].bias += learning_rate*(alpha-1)*nn_grad_b1[layer_index]\n",
    "        neural_fn.lin_end.weight += learning_rate*(alpha-1)*nn_grad_W2\n",
    "        neural_fn.lin_end.bias += learning_rate*(alpha-1)*nn_grad_b2\n",
    "\n",
    "  # evaluate the cost function at these parameters\n",
    "    first_term = 0\n",
    "    result = measure_rho(param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        first_term += np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy())\n",
    "\n",
    "  # normalize the cost sum\n",
    "    first_term = first_term/num_of_samples\n",
    "\n",
    "  # # Second term evaluation\n",
    "    second_term = 0\n",
    "    result = measure_sigma(param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        second_term += np.exp(nn_result[0].detach().numpy())\n",
    "\n",
    "  # normalize the second term sum\n",
    "    second_term = second_term/num_of_samples\n",
    "\n",
    "    # add the cost function to the store\n",
    "    cost_func_store.append((1/(alpha-1))*np.log(alpha*first_term + (1-alpha)*second_term))\n",
    "\n",
    "  # print the cost\n",
    "    print((1/(alpha-1))*np.log(alpha*first_term + (1-alpha)*second_term))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "050528bf",
   "metadata": {},
   "outputs": [],
   "source": [
    "def binary_array_to_decimal(arr):\n",
    "    arr = arr.astype(int)\n",
    "    # Replace -1 with 0\n",
    "    arr = np.where(arr == -1, 0, arr)\n",
    "    # Convert the array to a binary string\n",
    "    binary_string = ''.join(str(i) for i in arr)\n",
    "    # Convert the binary string to a decimal value\n",
    "    decimal_value = int(binary_string, 2)\n",
    "    return decimal_value"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "248af0be",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title Optimization using Gradient Descent without neural network.\n",
    "\n",
    "# parameters of the optimization\n",
    "num_of_epochs = 2500\n",
    "learning_rate = 0.8\n",
    "num_of_samples = 100\n",
    "deviation = 1\n",
    "alpha = 1.05\n",
    "seed_no = 42\n",
    "\n",
    "# we store the eigenvalues in a array\n",
    "W = deviation*np.random.rand(64)\n",
    "param_init = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "\n",
    "\n",
    "# intialize the cost function store\n",
    "cost_func_store = []\n",
    "\n",
    "\n",
    "# start the training\n",
    "for epoch in range(1, num_of_epochs):\n",
    "\n",
    "\n",
    "  # evaluate the gradient with respect to the quantum circuit parameters\n",
    "    gradients = np.zeros_like((param_init))\n",
    "    for i in range(len(gradients)):\n",
    "        for j in range(len(gradients[0])):\n",
    "\n",
    "      # copy the parameters\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # parameter-shift for the first term\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "                forward_sum_1 += np.exp(((alpha-1)/alpha)*W[binary_array_to_decimal(sample_result_array)])\n",
    "\n",
    "      # normalize this sum\n",
    "            forward_sum_1 = forward_sum_1/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # parameter-shift for the second term of both the terms of the objective function\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "                backward_sum_1 += np.exp(((alpha-1)/alpha)*W[binary_array_to_decimal(sample_result_array)])\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_1 = backward_sum_1/num_of_samples\n",
    "\n",
    "      # parameter-shift for the second term\n",
    "            shifted = param_init.copy()\n",
    "    \n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_2 = 0\n",
    "            result = measure_sigma(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "                forward_sum_2 += np.exp(W[binary_array_to_decimal(sample_result_array)])\n",
    "\n",
    "      # normalize this sum\n",
    "            forward_sum_2 = forward_sum_2/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # parameter-shift for the second term of both the terms of the objective function\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_2 = 0\n",
    "            result = measure_sigma(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "                backward_sum_2 += np.exp(W[binary_array_to_decimal(sample_result_array)])\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_2 = backward_sum_2/num_of_samples\n",
    "\n",
    "      # parameter-shift rule\n",
    "            gradients[i, j] = 0.5*alpha * (forward_sum_1 - backward_sum_1) + (0.5*(1-alpha) * (forward_sum_2 - backward_sum_2))\n",
    "\n",
    "  # first copy the quantum circuit parameters before updating it\n",
    "    prev_param_init = param_init.copy()\n",
    "\n",
    "  # update the quantum circuit parameters\n",
    "    param_init += learning_rate*gradients\n",
    "\n",
    "    # evaluate the gradient with respect to the eigenvalues\n",
    "    \n",
    "    dW = np.zeros(64)\n",
    "    result_rho = measure_rho(prev_param_init)\n",
    "    result_sigma = measure_sigma(prev_param_init)\n",
    "    for i in range(64):\n",
    "        E = np.zeros(64)\n",
    "        E[i] = 1\n",
    "        for sample in range(num_of_samples):\n",
    "            sample_result_array_rho = np.array([result_rho[i][sample] for i in range(int(num_wires))])\n",
    "            sample_result_array_sigma = np.array([result_sigma[i][sample] for i in range(int(num_wires))])\n",
    "            dW_first_term = E[binary_array_to_decimal(sample_result_array_rho)]*np.exp(((alpha-1)/alpha)*W[i])\n",
    "            dW_sec_term = E[binary_array_to_decimal(sample_result_array_sigma)]*np.exp(W[i])\n",
    "            dW[i] += dW_first_term - dW_sec_term\n",
    "                        \n",
    "        dW[i] = dW[i]/num_of_samples\n",
    "        \n",
    "    W += learning_rate*(alpha-1)*dW\n",
    "\n",
    "\n",
    "\n",
    "  # evaluate the cost function at these parameters\n",
    "    first_term = 0\n",
    "    result = measure_rho(param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "        first_term += np.exp(((alpha-1)/alpha)*W[binary_array_to_decimal(sample_result_array)])\n",
    "\n",
    "  # normalize the cost sum\n",
    "    first_term = first_term/num_of_samples\n",
    "\n",
    "  # # Second term evaluation\n",
    "    second_term = 0\n",
    "    result = measure_sigma(param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "        second_term += np.exp(W[binary_array_to_decimal(sample_result_array)])\n",
    "\n",
    "  # normalize the second term sum\n",
    "    second_term = second_term/num_of_samples\n",
    "\n",
    "    # add the cost function to the store\n",
    "    cost_func_store.append((1/(alpha-1))*np.log(alpha*first_term + (1-alpha)*second_term))\n",
    "\n",
    "  # print the cost\n",
    "    print((1/(alpha-1))*np.log(alpha*first_term + (1-alpha)*second_term))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "86a24ebe",
   "metadata": {},
   "outputs": [],
   "source": [
    "print(seed_no)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "38920d76",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/plotsFidelity.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "c26d6a94",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import scipy as sc\n",
    "import sys\n",
    "import pennylane as qml\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as Fn\n",
    "import torch.optim as optim\n",
    "from torch.autograd import Variable"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "476b31cf",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Fidelity plots Case 1\n",
    "with open(\"log_cost_func_fi_no_nn_1.npy\", 'rb') as f:\n",
    "    cfs_no_nn_1 = np.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "a63d48ff",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Fidelity plots\n",
    "with open(\"log_cost_func_fi_nn_1.npy\", 'rb') as f:\n",
    "    cfs_nn_1 = np.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "23cffe10",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp_list_nn = cfs_nn_1.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean = []\n",
    "for i in range(len(temp_list_nn)):\n",
    "    window_size = 5  # Adjust the window size based on your preference\n",
    "    rolling_mean.append(np.convolve(temp_list_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "e967387a",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp_list_no_nn = cfs_no_nn_1.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean_no_nn = []\n",
    "for i in range(len(temp_list_no_nn)):\n",
    "    window_size = 5  # Adjust the window size based on your preference\n",
    "    rolling_mean_no_nn.append(np.convolve(temp_list_no_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_no_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "7ba49a5b",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/r5/w2z39yyd4jz09754wfkwn14w0000gn/T/ipykernel_14900/4252719662.py:10: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use('seaborn-whitegrid')\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import sys\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": False\n",
    "})\n",
    "\n",
    "# Set the style of the plot\n",
    "plt.style.use('seaborn-whitegrid')\n",
    "\n",
    "# Set the size of the figure\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "\n",
    "\n",
    "mean = np.mean(rolling_mean_no_nn, axis=0)\n",
    "st_dev = np.std(rolling_mean_no_nn, axis=0)\n",
    "mean_nn = np.mean(rolling_mean, axis=0)\n",
    "st_dev_nn = np.std(rolling_mean, axis=0)\n",
    "\n",
    "\n",
    "# Plot the data and customize the appearance\n",
    "ax.plot(mean, linewidth=1.5, color='purple', label='Without CNN')\n",
    "ax.fill_between(range(len(rolling_mean_no_nn[0])), mean-st_dev, mean+st_dev, alpha=0.2, color='plum')\n",
    "\n",
    "ax.plot(mean_nn, linewidth=1.5, color='darkblue', label='With CNN')\n",
    "ax.fill_between(range(len(rolling_mean[0])), mean_nn-st_dev_nn, mean_nn+st_dev_nn, alpha=0.15, color='darkblue')\n",
    "\n",
    "ax.axhline(y=0.50, marker='o', markersize=1, linestyle='--', linewidth=2, color='deeppink', label='Actual value')\n",
    "\n",
    "# Add a title and axis labels\n",
    "ax.set_xlabel('Epoch', fontsize=20)\n",
    "ax.set_ylabel('Cost Function Value', fontsize=20)\n",
    "\n",
    "# Set the font size of the tick labels on the x and y axes\n",
    "ax.tick_params(axis='x', labelsize=15)\n",
    "ax.tick_params(axis='y', labelsize=15)\n",
    "\n",
    "# Add a legend\n",
    "legend = ax.legend(loc='upper right', fontsize=15, frameon=True, shadow=True)\n",
    "frame = legend.get_frame()\n",
    "# frame.set_facecolor('white')\n",
    "frame.set_alpha(1)\n",
    "\n",
    "# Adjust x-axis limits based on when the lines stop\n",
    "max_length = max(len(mean), len(mean_nn))\n",
    "ax.set_xlim(0, max_length - 1)\n",
    "\n",
    "\n",
    "# Save the plot as a high-resolution PNG image and display it\n",
    "# plt.savefig('my_beautiful_plot_renyi.png', dpi=300)\n",
    "plt.savefig(\"plot_fi_1_final.pdf\", format=\"pdf\", bbox_inches='tight', pad_inches=0.2)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "ead64f9b",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Save the results in a file\n",
    "with open('log_cost_func_fi_no_nn_1_final.npy', 'wb') as f:\n",
    "    np.save(f, temp_list_no_nn, allow_pickle=True)\n",
    "\n",
    "with open('log_cost_func_fi_nn_1_final.npy', 'wb') as f:\n",
    "    np.save(f, temp_list_nn, allow_pickle=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "88443a76",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Fidelity plots Case 2\n",
    "with open(\"log_cost_func_fi_no_nn_2.npy\", 'rb') as f:\n",
    "    cfs_no_nn_2 = np.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "336c07cd",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Fidelity plots\n",
    "with open(\"log_cost_func_fi_nn_2.npy\", 'rb') as f:\n",
    "    cfs_nn_2 = np.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "865991bd",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp_list_nn = cfs_nn_2.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean = []\n",
    "for i in range(len(temp_list_nn)):\n",
    "    window_size = 20  # Adjust the window size based on your preference\n",
    "    rolling_mean.append(np.convolve(temp_list_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "c712d993",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp_list_no_nn = cfs_no_nn_2.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean_no_nn = []\n",
    "for i in range(len(temp_list_no_nn)):\n",
    "    window_size = 5  # Adjust the window size based on your preference\n",
    "    rolling_mean_no_nn.append(np.convolve(temp_list_no_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_no_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "532be80c",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/r5/w2z39yyd4jz09754wfkwn14w0000gn/T/ipykernel_14900/3993375699.py:10: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use('seaborn-whitegrid')\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import sys\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": False\n",
    "})\n",
    "\n",
    "# Set the style of the plot\n",
    "plt.style.use('seaborn-whitegrid')\n",
    "\n",
    "# Set the size of the figure\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "\n",
    "\n",
    "mean = np.mean(rolling_mean_no_nn, axis=0)\n",
    "st_dev = np.std(rolling_mean_no_nn, axis=0)\n",
    "mean_nn = np.mean(rolling_mean, axis=0)\n",
    "st_dev_nn = np.std(rolling_mean, axis=0)\n",
    "\n",
    "\n",
    "# Plot the data and customize the appearance\n",
    "ax.plot(mean, linewidth=1.5, color='purple', label='Without CNN')\n",
    "ax.fill_between(range(len(rolling_mean_no_nn[0])), mean-st_dev, mean+st_dev, alpha=0.2, color='plum')\n",
    "\n",
    "ax.plot(mean_nn, linewidth=1.5, color='darkblue', label='With CNN')\n",
    "ax.fill_between(range(len(rolling_mean[0])), mean_nn-st_dev_nn, mean_nn+st_dev_nn, alpha=0.15, color='darkblue')\n",
    "\n",
    "ax.axhline(y=1, marker='o', markersize=1, linestyle='--', linewidth=2, color='deeppink', label='Actual value')\n",
    "\n",
    "# Add a title and axis labels\n",
    "ax.set_xlabel('Epoch', fontsize=20)\n",
    "ax.set_ylabel('Cost Function Value', fontsize=20)\n",
    "\n",
    "# Set the font size of the tick labels on the x and y axes\n",
    "ax.tick_params(axis='x', labelsize=15)\n",
    "ax.tick_params(axis='y', labelsize=15)\n",
    "\n",
    "# Add a legend\n",
    "legend = ax.legend(loc='upper right', fontsize=15, frameon=True, shadow=True)\n",
    "frame = legend.get_frame()\n",
    "# frame.set_facecolor('white')\n",
    "frame.set_alpha(1)\n",
    "\n",
    "# Adjust x-axis limits based on when the lines stop\n",
    "max_length = max(len(mean), len(mean_nn))\n",
    "ax.set_xlim(0, max_length - 1)\n",
    "\n",
    "\n",
    "# Save the plot as a high-resolution PNG image and display it\n",
    "# plt.savefig('my_beautiful_plot_renyi.png', dpi=300)\n",
    "plt.savefig(\"plot_fi_2_final.pdf\", format=\"pdf\", bbox_inches='tight', pad_inches=0.2)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "6b95e7ad",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Save the results in a file\n",
    "with open('log_cost_func_fi_no_nn_2_final.npy', 'wb') as f:\n",
    "    np.save(f, temp_list_no_nn, allow_pickle=True)\n",
    "\n",
    "with open('log_cost_func_fi_nn_2_final.npy', 'wb') as f:\n",
    "    np.save(f, temp_list_nn, allow_pickle=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "19053422",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/plotsFidelity_six_qubits.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c26d6a94",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import scipy as sc\n",
    "import sys\n",
    "import pennylane as qml\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as Fn\n",
    "import torch.optim as optim\n",
    "from torch.autograd import Variable"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "23cffe10",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp_list_nn = cost_func_store_list.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean = []\n",
    "for i in range(len(temp_list_nn)):\n",
    "    window_size = 100 # Adjust the window size based on your preference\n",
    "    rolling_mean.append(np.convolve(temp_list_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e967387a",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp_list_no_nn = cost_func_store_list_no_nn.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean_no_nn = []\n",
    "for i in range(len(temp_list_no_nn)):\n",
    "    window_size = 100 # Adjust the window size based on your preference\n",
    "    rolling_mean_no_nn.append(np.convolve(temp_list_no_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_no_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7ba49a5b",
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": False\n",
    "})\n",
    "\n",
    "# Set the style of the plot\n",
    "plt.style.use('seaborn-whitegrid')\n",
    "\n",
    "# Set the size of the figure\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "\n",
    "\n",
    "mean = np.mean(rolling_mean_no_nn, axis=0)\n",
    "st_dev = np.std(rolling_mean_no_nn, axis=0)\n",
    "mean_nn = np.mean(rolling_mean, axis=0)\n",
    "st_dev_nn = np.std(rolling_mean, axis=0)\n",
    "\n",
    "\n",
    "# Plot the data and customize the appearance\n",
    "ax.plot(mean, linewidth=2, color='purple', label='Without CNN', linestyle=':')\n",
    "ax.fill_between(range(len(rolling_mean_no_nn[0])), mean-st_dev, mean+st_dev, alpha=0.2, color='plum')\n",
    "\n",
    "ax.plot(mean_nn, linewidth=1.5, color='blue', label='With CNN')\n",
    "ax.fill_between(range(len(rolling_mean[0])), mean_nn-st_dev_nn, mean_nn+st_dev_nn, alpha=0.15, color='darkblue')\n",
    "\n",
    "ax.axhline(y=0.915, marker='o', markersize=1, linestyle='--', linewidth=2, color='deeppink', label='Actual value')\n",
    "\n",
    "# Add a title and axis labels\n",
    "ax.set_xlabel('Epoch', fontsize=20)\n",
    "ax.set_ylabel('Objective Function Value', fontsize=20)\n",
    "\n",
    "# Set the font size of the tick labels on the x and y axes\n",
    "ax.tick_params(axis='x', labelsize=15)\n",
    "ax.tick_params(axis='y', labelsize=15)\n",
    "\n",
    "# Add a legend\n",
    "legend = ax.legend(loc='upper right', fontsize=15, frameon=True, shadow=True)\n",
    "frame = legend.get_frame()\n",
    "# frame.set_facecolor('white')\n",
    "frame.set_alpha(1)\n",
    "\n",
    "# Adjust x-axis limits based on when the lines stop\n",
    "max_length = min(len(mean_nn), len(mean))\n",
    "ax.set_xlim(0, max_length)\n",
    "\n",
    "\n",
    "# Save the plot as a high-resolution PNG image and display it\n",
    "# plt.savefig('vn_plot_2.png', dpi=300)\n",
    "plt.savefig(\"plot_fidelity_6_qubits_1.pdf\", format=\"pdf\", bbox_inches='tight', pad_inches=0.2)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "19053422",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/plotsMeasRel.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "0d9b2e48",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import scipy as sc\n",
    "import sys\n",
    "import pennylane as qml\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as Fn\n",
    "import torch.optim as optim\n",
    "from torch.autograd import Variable"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "26af81aa",
   "metadata": {},
   "outputs": [],
   "source": [
    "# measured relative ent plots Case 1\n",
    "with open(\"log_cost_func_meas_rel_ent_no_nn_1.npy\", 'rb') as f:\n",
    "    cfs_no_nn_1 = np.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "47c747bb",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open(\"log_cost_func_meas_rel_ent_nn_1.npy\", 'rb') as f:\n",
    "    cfs_nn_1 = np.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "2ee17554",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp_list_nn = cfs_nn_1.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean = []\n",
    "for i in range(len(temp_list_nn)):\n",
    "    window_size = 5  # Adjust the window size based on your preference\n",
    "    rolling_mean.append(np.convolve(temp_list_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "38ceb884",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp_list_no_nn = cfs_no_nn_1.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean_no_nn = []\n",
    "for i in range(len(temp_list_no_nn)):\n",
    "    window_size = 20  # Adjust the window size based on your preference\n",
    "    rolling_mean_no_nn.append(np.convolve(temp_list_no_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_no_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "639363cb",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/r5/w2z39yyd4jz09754wfkwn14w0000gn/T/ipykernel_14947/4222730572.py:10: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use('seaborn-whitegrid')\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import sys\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": False\n",
    "})\n",
    "\n",
    "# Set the style of the plot\n",
    "plt.style.use('seaborn-whitegrid')\n",
    "\n",
    "# Set the size of the figure\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "\n",
    "\n",
    "mean = np.mean(rolling_mean_no_nn, axis=0)\n",
    "st_dev = np.std(rolling_mean_no_nn, axis=0)\n",
    "mean_nn = np.mean(rolling_mean, axis=0)\n",
    "st_dev_nn = np.std(rolling_mean, axis=0)\n",
    "\n",
    "\n",
    "# Plot the data and customize the appearance\n",
    "ax.plot(mean, linewidth=1.5, color='purple', label='Without CNN')\n",
    "ax.fill_between(range(len(rolling_mean_no_nn[0])), mean-st_dev, mean+st_dev, alpha=0.2, color='plum')\n",
    "\n",
    "ax.plot(mean_nn, linewidth=1.5, color='darkblue', label='With CNN')\n",
    "ax.fill_between(range(len(rolling_mean[0])), mean_nn-st_dev_nn, mean_nn+st_dev_nn, alpha=0.15, color='darkblue')\n",
    "\n",
    "ax.axhline(y=0.03, marker='o', markersize=1, linestyle='--', linewidth=2, color='deeppink', label='Actual value')\n",
    "\n",
    "# Add a title and axis labels\n",
    "ax.set_xlabel('Epoch', fontsize=20)\n",
    "ax.set_ylabel('Cost Function Value', fontsize=20)\n",
    "\n",
    "# Set the font size of the tick labels on the x and y axes\n",
    "ax.tick_params(axis='x', labelsize=15)\n",
    "ax.tick_params(axis='y', labelsize=15)\n",
    "\n",
    "# Add a legend\n",
    "legend = ax.legend(loc='lower right', fontsize=15, frameon=True, shadow=True)\n",
    "frame = legend.get_frame()\n",
    "# frame.set_facecolor('white')\n",
    "frame.set_alpha(1)\n",
    "\n",
    "\n",
    "# Save the plot as a high-resolution PNG image and display it\n",
    "# plt.savefig('my_beautiful_plot_renyi.png', dpi=300)\n",
    "plt.savefig(\"plot_meas_rel_1_final.pdf\", format=\"pdf\", bbox_inches='tight', pad_inches=0.2)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "75a8ee39",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Save the results in a file\n",
    "with open('log_cost_func_meas_rel_no_nn_1_final.npy', 'wb') as f:\n",
    "    np.save(f, temp_list_no_nn, allow_pickle=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "a107db61",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Save the results in a file\n",
    "with open('log_cost_func_meas_rel_nn_1_final.npy', 'wb') as f:\n",
    "    np.save(f, temp_list_nn, allow_pickle=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "f1abc762",
   "metadata": {},
   "outputs": [],
   "source": [
    "# measured relative ent plots Case 2\n",
    "with open(\"log_cost_func_meas_rel_no_nn_2.npy\", 'rb') as f:\n",
    "    cfs_no_nn_1 = np.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "fd5cc929",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open(\"log_cost_func_meas_rel_nn_2.npy\", 'rb') as f:\n",
    "    cfs_nn_1 = np.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "3824b092",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp_list_nn = cfs_nn_1.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean = []\n",
    "for i in range(len(temp_list_nn)):\n",
    "    window_size = 30  # Adjust the window size based on your preference\n",
    "    rolling_mean.append(np.convolve(temp_list_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "3d841d01",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp_list_no_nn = cfs_no_nn_1.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean_no_nn = []\n",
    "for i in range(len(temp_list_no_nn)):\n",
    "    window_size = 30  # Adjust the window size based on your preference\n",
    "    rolling_mean_no_nn.append(np.convolve(temp_list_no_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_no_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "30dd9314",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/r5/w2z39yyd4jz09754wfkwn14w0000gn/T/ipykernel_14947/2579306505.py:10: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use('seaborn-whitegrid')\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import sys\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": False\n",
    "})\n",
    "\n",
    "# Set the style of the plot\n",
    "plt.style.use('seaborn-whitegrid')\n",
    "\n",
    "# Set the size of the figure\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "\n",
    "\n",
    "mean = np.mean(rolling_mean_no_nn, axis=0)\n",
    "st_dev = np.std(rolling_mean_no_nn, axis=0)\n",
    "mean_nn = np.mean(rolling_mean, axis=0)\n",
    "st_dev_nn = np.std(rolling_mean, axis=0)\n",
    "\n",
    "\n",
    "# Plot the data and customize the appearance\n",
    "ax.plot(mean, linewidth=1.5, color='purple', label='Without CNN')\n",
    "ax.fill_between(range(len(rolling_mean_no_nn[0])), mean-st_dev, mean+st_dev, alpha=0.2, color='plum')\n",
    "\n",
    "ax.plot(mean_nn, linewidth=1.5, color='darkblue', label='With CNN')\n",
    "ax.fill_between(range(len(rolling_mean[0])), mean_nn-st_dev_nn, mean_nn+st_dev_nn, alpha=0.15, color='darkblue')\n",
    "\n",
    "ax.axhline(y=0.70, marker='o', markersize=1, linestyle='--', linewidth=2, color='deeppink', label='Actual value')\n",
    "\n",
    "# Add a title and axis labels\n",
    "ax.set_xlabel('Epoch', fontsize=20)\n",
    "ax.set_ylabel('Cost Function Value', fontsize=20)\n",
    "\n",
    "# Set the font size of the tick labels on the x and y axes\n",
    "ax.tick_params(axis='x', labelsize=15)\n",
    "ax.tick_params(axis='y', labelsize=15)\n",
    "\n",
    "# Add a legend\n",
    "legend = ax.legend(loc='lower right', fontsize=15, frameon=True, shadow=True)\n",
    "frame = legend.get_frame()\n",
    "# frame.set_facecolor('white')\n",
    "frame.set_alpha(1)\n",
    "\n",
    "\n",
    "# Save the plot as a high-resolution PNG image and display it\n",
    "# plt.savefig('my_beautiful_plot_renyi.png', dpi=300)\n",
    "plt.savefig(\"plot_meas_rel_2_final.pdf\", format=\"pdf\", bbox_inches='tight', pad_inches=0.2)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "c9b2df40",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Save the results in a file\n",
    "with open('log_cost_func_meas_rel_no_nn_2_final.npy', 'wb') as f:\n",
    "    np.save(f, temp_list_no_nn, allow_pickle=True)\n",
    "\n",
    "# Save the results in a file\n",
    "with open('log_cost_func_meas_rel_nn_2_final.npy', 'wb') as f:\n",
    "    np.save(f, temp_list_nn, allow_pickle=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7c3b85c4",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/plotsMeasRel_six_qubits.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0d9b2e48",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import scipy as sc\n",
    "import sys\n",
    "import pennylane as qml\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as Fn\n",
    "import torch.optim as optim\n",
    "from torch.autograd import Variable"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2ee17554",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp_list_nn = cost_func_store_list.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean = []\n",
    "for i in range(len(temp_list_nn)):\n",
    "    window_size = 200 # Adjust the window size based on your preference\n",
    "    rolling_mean.append(np.convolve(temp_list_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "38ceb884",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp_list_no_nn = cost_func_store_list_no_nn.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean_no_nn = []\n",
    "for i in range(len(temp_list_no_nn)):\n",
    "    window_size = 200 # Adjust the window size based on your preference\n",
    "    rolling_mean_no_nn.append(np.convolve(temp_list_no_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_no_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "639363cb",
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": False\n",
    "})\n",
    "\n",
    "# Set the style of the plot\n",
    "plt.style.use('seaborn-whitegrid')\n",
    "\n",
    "# Set the size of the figure\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "\n",
    "\n",
    "mean = np.mean(rolling_mean_no_nn, axis=0)\n",
    "st_dev = np.std(rolling_mean_no_nn, axis=0)\n",
    "mean_nn = np.mean(rolling_mean, axis=0)\n",
    "st_dev_nn = np.std(rolling_mean, axis=0)\n",
    "\n",
    "\n",
    "# Plot the data and customize the appearance\n",
    "ax.plot(mean, linewidth=1.5, color='purple', label='Without CNN')\n",
    "ax.fill_between(range(len(rolling_mean_no_nn[0])), mean-st_dev, mean+st_dev, alpha=0.2, color='plum')\n",
    "\n",
    "ax.plot(mean_nn, linewidth=1.5, color='blue', label='With CNN')\n",
    "ax.fill_between(range(len(rolling_mean[0])), mean_nn-st_dev_nn, mean_nn+st_dev_nn, alpha=0.15, color='darkblue')\n",
    "\n",
    "ax.axhline(y=0.50, marker='o', markersize=1, linestyle='--', linewidth=2, color='deeppink', label='Actual value')\n",
    "\n",
    "# Add a title and axis labels\n",
    "ax.set_xlabel('Epoch', fontsize=20)\n",
    "ax.set_ylabel('Cost Function Value', fontsize=20)\n",
    "\n",
    "# Set the font size of the tick labels on the x and y axes\n",
    "ax.tick_params(axis='x', labelsize=15)\n",
    "ax.tick_params(axis='y', labelsize=15)\n",
    "\n",
    "# Add a legend\n",
    "legend = ax.legend(loc='lower right', fontsize=15, frameon=True, shadow=True)\n",
    "frame = legend.get_frame()\n",
    "# frame.set_facecolor('white')\n",
    "frame.set_alpha(1)\n",
    "\n",
    "# Adjust x-axis limits based on when the lines stop\n",
    "max_length = min(len(mean_nn), len(mean))\n",
    "ax.set_xlim(0, max_length)\n",
    "\n",
    "\n",
    "# Save the plot as a high-resolution PNG image and display it\n",
    "# plt.savefig('vn_plot_2.png', dpi=300)\n",
    "plt.savefig(\"plot_meas_rel_ent_6_qubits_test_2.pdf\", format=\"pdf\", bbox_inches='tight', pad_inches=0.2)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7c3b85c4",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/plotsMeasRrenyipPart2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "ceb76640",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import scipy as sc\n",
    "import sys\n",
    "import pennylane as qml\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as Fn\n",
    "import torch.optim as optim\n",
    "from torch.autograd import Variable"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "fd982a8a",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Fidelity plots Case 1\n",
    "with open(\"log_cost_func_meas_renyi_part_2_no_nn_2.npy\", 'rb') as f:\n",
    "    cfs_no_nn_1 = np.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "3a5d2d0e",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Fidelity plots\n",
    "with open(\"log_cost_func_meas_renyi_part_2_nn_2.npy\", 'rb') as f:\n",
    "    cfs_nn_1 = np.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "62bc39d0",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp_list_nn = cfs_nn_1.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean = []\n",
    "for i in range(len(temp_list_nn)):\n",
    "    window_size = 70  # Adjust the window size based on your preference\n",
    "    rolling_mean.append(np.convolve(temp_list_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "9788b1bd",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp_list_no_nn = cfs_no_nn_1.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean_no_nn = []\n",
    "for i in range(len(temp_list_no_nn)):\n",
    "    window_size = 70  # Adjust the window size based on your preference\n",
    "    rolling_mean_no_nn.append(np.convolve(temp_list_no_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_no_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "22ae812d",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/r5/w2z39yyd4jz09754wfkwn14w0000gn/T/ipykernel_14969/488365079.py:10: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use('seaborn-whitegrid')\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkUAAAG9CAYAAAAbVwIoAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAADze0lEQVR4nOydd5hU5dn/P6dN3V6ABZYOIghGEewigmKvaEzEmtfE2H1TjLHE+MbXJL/k1SRqSLHHGDQaC1ZsKEpTLEjvu8D2vtNOe35/nJ2BhV12WHZhF57PdXHpzpzyzJw553zP/dz391aEEAKJRCKRSCSSgxx1fw9AIpFIJBKJpCcgRZFEIpFIJBIJUhRJJBKJRCKRAFIUSSQSiUQikQBSFEkkEolEIpEAUhRJJBKJRCKRAFIUSSQSiUQikQBSFEkkEolEIpEAoO/vAfQmbNumoaEBv9+Pqko9KZFIJBJJb8B1XRKJBNnZ2eh6+9JHiqI9oKGhgU2bNu3vYUgkEolEIukEQ4YMIT8/v933pSjaA/x+PwCDBg0iHA7v59FIOsJxHNasWcOoUaPQNG1/D0fSAfJ49T7kMetdHMzHKxaLsWnTptR9vD2kKNoDklNmgUCAUCi0n0cj6QjHcQAIhUIH3QWgNyKPV+9DHrPehTxedJj6IhNjJBKJRCKRSJCiSCKRSCQSiQSQokgikUgkEokEkKJIIpFIJBKJBJCiSCKRSCQSiQSQokgikUgkEokEkKJIIpFIJBKJBJCiSCKRSCQSiQSQokgikUgkEokEkKJIIpFIJBKJBJCiSCKRSCQSiQSQokgikUgkEokE6MUNYV9++WWefvppNm7cSCAQ4Pjjj+e2225jwIABaa1//PHHU11d3eZ7l112Gffcc09XDlcikUgkEkkPp1eKogcffJBZs2YxYsQIvvvd71JWVsYbb7zB/PnzeeGFFyguLt7t+lVVVVRXVzNmzBhOOeWUXd4fP358dw1dIpFIJHuIcAXCESBACO+/KKD6VBRF2d/DkxxA9DpRtGrVKmbNmsWECRN48skn8fl8AJxxxhnceOON3H///cyaNWu321i5ciUAp59+Oj/4wQ+6fcwSiUSypwhXgEK33PSFI3ASDsIRuLaLFtDQg+3fDlzTRdEVFLX7BYiTcLAjNoquoPk1hCOwmi2EuZMoUkEP6egZOrjg2i6qoaL6pVCSdJ5eJ4qefvppAG644YaUIAI49dRTmThxIh9++CEVFRX07du33W2sWrUKgNGjR3fvYCUSiSRNXNtF0RQURcG1XMx6ExQwMg00v9Yl+xCuwGqysCM2ruWioIACTtRByVfQArvux47YmPUmiqagh3VQwLU8AaL4dhUfwhV7LJ6EELiWix2xcSKOFxkSAlVVcV0XVVNRfSooeP8AXLCbbZyogxDe8oqqoAd19Cwdzdc135nk4KLXiaKFCxei6zoTJ07c5b1jjjmGJUuWsHDhQs4777x2tyFFkUQi6UnYERuzwUT1qehBHavZwok7nkCKu+iZXkRE1fauNsaOegJH9anoYT0VUbFjNom6BL4cH6quggoKCk7CwawzQfXETqI2AYCiKp74MRQUU0E4AoEX0XFiDr5sH1qwbVEihMBNuDgJx4tAqQoIcOIOruui+TU03VtXOAJVUdsWWRroGbo3raZ6ETXhCOyojZNw8OX40ELbxyCjR5J06FWiyDRNtm3bxoABA1pFiZIkc4k2bNiw2+2sXLmSUCjE22+/zYsvvsjmzZvJyMjg5JNP5uabb6ZPnz7dMn6JRHLgk7zpq752buY7LWs1WVgNFoqq4MQcnKgDkBItruVi1VvYURsjw/C2qYIW0PboRu+aLlaDhepTd4miaAENJ+aQqEp4209GZFzvv8lI1Y4RKyEEVtRCi2nEK+OouopIeAIlUesJLD3c+hbjmi5mo4kTc1KRIIEAQDVUDN1otbyidfz5dlwmGc1yEg6JmgRqk4oQAs3Q8OX59sn0n6R306tEUUNDA0IIsrOz23w/MzMTgKampna3EY/H2bx5M47j8Oijj3Laaadx9NFH8/nnn/PCCy8wb948nnvuOQYOHNjuNlzXxXGcvfswkm4neYzkseodHAjHKyly7EYbLaThy/a1e2NPTmVZjZY3FWUoKCip6SfXdb0FVSAAjung1DgpEWFkGBhZRofCIZk3ZDfZ2KbtiYY2vmPFr3jTUC1TV8m8HVVX2z0mik9BGALXdRGWQA14+TxOwiFWHcPneMJICIHdbGM32V70x6+mol5Ky3yYQHTdsde97dmW7Y0n7iA0gZFldLzuAcyBcI51lnQ/c68SRZZlAbQZJdrx9UQi0e42qqqqGDFiBFlZWTz88MPk5OQA3sXswQcf5C9/+Qt33XUXTz75ZLvbWLduXec+gGS/sGzZsv09BMke0GuPlwuqqaImVNAAB08w6C3iRgOhie3LxlVUS0XoYs8d41xQbE+QCMUTMAreNJTQBa7P26dqevvABUUouIa7PSenq1BgQ8mu0XnFUWAjOAEHxVFS30vqO9iXOKBsVnCCjvd97ymu93mEKrxju8Prqql6nxUQikDoonPHdB/Sa8+xfUCvEkWBQADYLo52xjRNAEKhULvbKC4u5tVXX93ldUVRuPnmm3nttddYsGABlZWV7U6jjRgxgoyMjD0dvmQf4zgOy5YtY9y4cWiaTLrs6fT04+XEvQRgRVG2R1KSGsdxvSkhU6D4FW8qyRW4cddblpapnUwdVVWxmiwvshLseIqtPYTrTdOl2CEBWc/0EqKtRgtVV7utcsx1XdatW8eIESNQ1V1VgJNwwPXGqgW0tKbDugs7anvThhqomuodC333yiU5FWo1WrhxrwJPC2ne8RXCS1hvqcwDtn9Wn4avwNfh9vc1Pf0c606i0Shr1qzpcLleJYoyMjJQVbXd6bHk68lptD1F13XGjBnDtm3bKCkpaVcUqap60P2gejOapsnj1YvoicfLiTvY9TbC3h6ZATwh0vL/qk9FzdyhHFwDdpitcS0Xp8HBURyvdDxzL0vHd9p+aj+2i9PsTRUYQWOf3JjbuyZqIc2rctP2TTn/7lAzVFzTBcs7nopQ0HK1Nr+fpMh1ok5KeBqZBsIWOM0ODt73q+qeuNrxOCbFkogLtOy9/x0LIdr8nQhX4Jqtc9dcx0tc7+h31RPPse4m3c/bq0SRz+ejuLiYbdu2YVkWhtH6ilBaWgp4kZz2qKiooKSkhIEDB1JUVLTL+7FYDNgelZJIJAc3ru2VxwshPE+cTqIaaiqi0J2VUKquooS8qbT9GZlJjcfoGdESRVFSieKqULEjtpdEHtC8aTBDRQ2oCEdg1pmeTYGmoPiV1A1VMZQOP09yP3azjR7UPSuBTuJabqoq0Ze1PW1EuAKzwcRutr1KwpCequhLVhZqAW2/C9HuIumzRTLtzq922e+sZ/xa94BJkyZhWRZLly7d5b0FCxagKApHHnlku+u/+uqrzJw5k7/97W+7vBeJRFi+fDnBYJCRI0d26bglEknvQzgCq8HCSThtevjsKYrS8VN8V6CoSo8QRD0VRVHQQzpO1KtSS9QliFfHMetNzDrTm2oLaWhBrVM2CKqh4jquZzrp7nkOkxACJ+YQr457CeqNNk7ci04lBVEyQV/YnlWCHbdRNC/JPVGdwI7ae7zfnood83y1kljNFvGqOPGaOImaBPHKOInaRKtlOkuvE0UXXXQR4LX6iMfjqdfnzp3LZ599ximnnEK/fv3aXX/69Onous5LL73E6tWrU6/bts3//u//Ul9fz6WXXorf7+++DyGRSHokQniVWsLxpibiNfHUE7/0uTmwUFSvfN/IMDAyDFSfitXoWR/oYX2voyyaX8NqsohVxFLCK1GTwI7tKlaEEKkqQcf0vKES1QmE40UnhRCY9Z5YS9QksBotT7AZKlpAw8gwvKiU4flcKbrSaUHW03AtF7POxGwwU+en3ezlhxkZBnrG9s8br463+f3uCYpIZgH2Iu677z6effZZhgwZwtSpU6moqODNN98kNzeXf/3rXym/okWLFrF48WIOPfRQpk2bllr/8ccf5ze/+Q2BQIDTTz+drKwsFi5cyJo1a5gwYQKPPfYYwWBwl/1Go1FWrlzJ6NtXEK7s4IsfXwj/OLv1azPnwNdVHX/AH34LfnjE9r+bTTju2Y7XA3jmLDh8h1yodzbCjz/seL2wAQtmtn7t3k/gpY4T0zh1CPx+SuvXps2GymjH6/7iOLjokO1/r6uDC1/ueD2Ady6BfuHtfz/9DfxuSepPAalp1laXt+E58J8LWm/runfg060d7/PysfCTSa1fG/9EeuP986lw/A5WD59sgR/OTW/dr69u/ff/WwzPLO94veMGwKzTWr92wX9gfX3H6/54Ilxx2Pa/yyNw2vMdrwfw0vkwInf73y+uhl9+uttVBBDNgMDHV3j+NZYXIld+Ng9tXom3UFKYKG0UUV04Cu49vvVrx/4DIlZq+0nfnZ31jfh/J+NOHoTVbOEmXJQV1fhvfXeHXbZ/gzRfnwEZ26c2tCe+Rnvym91+VgB3TD72n6e3ek3/4duoK2o6XNe56jCcq3fo0dhs4jvr3x2uB2A9cirisMLU3+oHm9Hv/aTD9URIx3rzklavqb9ZgHh1Dbqup0rr28KdXIx934mtXjMu+g9KdazD/do/noR7zvaUCGVDPcbVb3S4HoD5wvnQZ3vhjTp7JfqjX3S4nhiShfVU6+u3/uP3UZeUd7iuc/EhODdO8LbjejfxwLR/tVom5QUlACFI3oXN+yfjHlW03cTy83KMn34IbF8G2v5NmvO+u338rkD9w2cYr6xt9Vtv85rYw64RIjnQ5Ffksr1YQVUQBUFiT56DFt7u06Xf8zHqvJLUd+TlVbXeXbSPzsrfjOHQQw/dbTFWr8opSnL33XczbNgwZs+ezTPPPENOTg5nnnkmt9xyS6tmsIsXL+bhhx/mggsuaCWKrrnmGoYPH87jjz/O3LlzsSyLwYMH86Mf/Yirrrqq3ZL/JErEhrLI7gc5oI3qtJpYx+sBNJmt/xaktx6AuZMXQ8xJb92MNjI26xPprVsX3/W1ymh66+4c4rXd9D/rzk9BEavVugrgHcmdvs+sNqKA6R6bxjbsHtIdb8LZ9e90121rHOmsW9PGTacqzc8a2anK0xXpj9feKYwd7ficUQAj3+clNce86QLXcQnUxlEq0hDY9bseG1EeQWm2UttvD7M8il3l/Y5Vn4rquKjpiPq2aLZQKjr+npQdBX3ytdp4WuvSvGsFblrrAew8xZBw0ls3vOs1Qmk0MWpMdjnHdqZh12OjVMfS2298p2uE46b/Wd3Wn1WJpndsRGYbn7UuzWOzw/VbURU0n9bhbyn521RcL3E6lRRsbj82exK3UlQFpdlCKW893javiT3sGrHz59yxswuw3Ul9R9XTkECpiO7+Owrver61Ra8URYqiMHPmTGbOnLnb5W666SZuuummNt+bPHkykydP7tT+RViHog6+4PxdI03kBzteDyBzJ1GmkN56ADv3+wlq6a3bxgWPHH966+a2kZTep30l3orQTj9BXU3/s+4c3g4brdZtN1JUuBfHpi1Ble54d+5f5U/z2LQ3jnTWbet3WBiExk78JlSl3X2mnu7E9uobvaXqSLgCJaCjdDBeIcAOg10dR1M1VJ+KETRQ8gKIvjuuu/2pWUmOC3ACOk5dAs3QPCPAuIOvIARhu2X7AkXx9uNdULdvR/g1NP/2knElqO+0zz0gw0hrXZG363kjdvms7e9jl3XTHe/OCal+Lb3x7nyuAiLLh5nv6zBSRPau540oaOO32RaBnfarqel/1p1sAkQovWPT1nkjctM8Njtfv9n12KQiHztFfJSADjvmgvnSOzZtkuPD7RNqFTVp85qYH/SmpcwWbytD3X6N2CGS1Vb0ZU+uETvjCnAjtnfNQHj97fqGvfO0Zaxtna8iP7hr8nq2v9X3lDzXkxsQAtw2fr9t0Sunz/YXyemzUaNGdbrsX7LvcByHL7/8km9961sHXflpV9FeOXAy7wZI9Zty467XvFNXvYahLT20cL38Cl9u2+7OwvWmyeK1cTas3sDwQ4ej+zq+gCU9ZFy7pbFp8jqZvKKpLeF22+vLpQf0lEizI7b3FB88cCt09gWO47BmzRpGjRolz7EeiBWx0HxaylvJNm1WLl/JYUcehhE0UmX9drOdysVRdCXVR861vWa8wvXcygP5gU4l8AvXe0hRda+xrxN3SNQlPLuD1Iy44p2nwZbz1BHYMRstsN02wW2JLqXjL2VH7NSyiqYQjUTZVL/pwJw+k0gk3YtwveoXq8kLjyfLyRVNwTVbjAqTokgIFM2bJkjeGFWflxMEgO41PBUIjAwD13Y97xp1ezNSYXrCxTXctC+6iuJ1ddfo4Ga8U5BCURUvOVMmTksOcPSgnkpUhhZjyYTXq84JO7iWmzpPtYAGSssDjytQdAXdr6fMSp2Ig9lgppZTDbWVOHFtFzti48QcLx8o+dChKZ7oitqomooW1Dwj1BaLi/bOQ0VTMHaKiKbruaUou66bblmZFEUSiaQVSV+epE8LiidccLdHjlSfiurffpXZ+cKmKAqKb4dpgZCSumAme3slIzqK3nLxFG1lT3cPUhBJDgYU1fNMSvozOY6D63NRDK8fnKLtGi3duVkwtDyABDXsJnv7g5KuehEoQ01Fi4Xp5fsAXqFE1EklBekhfXuUVlPQgz1TfvTMUUkkkv2CcIXXkT1io4f2viw5SbL8mZbchDY5+HpUSiT7BVXf864MiqakzEuFEAhLYDfaCEWgoHgPNztUhCXZcQpeUZUe1/pkZ6QokkgkwPYO71bE6lJBlERR9l0kSLJ74o1xNry7gbVvrKVmXQ2n3HcKQ04asr+HJeklJCPB6bh197aorBRFEslBwo5GbjsKHsd0vMaWCRfXdA/o9gC9hfKvy1nz+hrGXzaenEE5Xbbdde+s4/O/f87mjze3cv/993f/zYVPX8iwU4a1Wr65opk518+hobSB4acOp/jY4lTD02GnDKOjdK49paG0gcV/Xkz9xnqGnzqc/hP6s/q11aybuw4E6H6dYF6QUEGIwScOZuzFYzvlOC2RtIcURRLJQYBruSRqPYdcFPBl+tAzdC9/qNb0eia1uOPK9hD7lsatjbz8vZdprmjmqO8fhaIofPDLD3AtlyV/XsJJPz+JCddO2Oubf+mCUl6c+WJKHOePzGfkmSOpWlHF+rnreXHmiwybNozM/pnkDc8jo08G7939Hk3bvEbbn/3lMz77y2ep7eUOzWXyLyYjhm1PuN/04SbCfcP0GdN2M+0kVsyi9NNSXMfFn+WnZnUNGz7YwLq31qUqjNbPXb/bbXwz+xuWzFrCIeccQvXKaoQQHHH1EQw+YXCnvyOJRIoiieQARzheiwA37qL6vaTIRF3Cq/ZqaSKph2U11v5g62dbeemKl4hUeoZ379/9fuq9zKJMmsqaeO+u91jx0grOeOgM+ozp065Nwu6I1cV47brXEK5g1FmjmHzXZPJH5gNepPDVH7zK6tdWs/aNtbusmzcij+P++zg2fbSJmjU1aD6N2vW11G2s4+WrXibn0BzM75ssf2E5pZ+Wouoqp/zPKUz4rwm7jLN2XS2fPvQpa+aswWxu2/BxyOQhDDphEKtfXU3likqGTRnG2EvGEsoPYUUtYnUx6jfV8/ljn1P5TSWV31Sm1l31yiqKjyvmjP87g7wReXv0HUkkIH2K9gjpU9S7OBh9ipy4V92ltxiVCbelZ1KT1+AyOS3mmI7n3+Nu9wXZ3xwInjdms8mbt71JtDrKab89LSU82mL5C8t549Y3cBIOhWMKOXzm4Xz2189oKmtiyi+mMOG/JvDVM1/xwb0fkGhKoOoq4cIwzZXN9BnTh1N/cyoDJw1sd/vgVRKWfVHG/P83n43vbyR3aC5XvX8V/szWPgWu47L5483UbaijcWsj1aurqV1bS9ERRZz621MJZLU2mkw0JVj4x4Us+fMS7B0cpxVVSUWixl4ylrP+eJbnj5OwWfDQAhb+YSFOi+t+1oAsQgUh4g1xMvplMGTyEEZMH0G/8e33rtyRWG2MRY8sorG0kcKxhTRuaeTrZ7/GMR18GT7OePAM+h3ej0hVhD5j++DL2H2ngoOBA+Ec6yzNjc1squ3Yp0iKoj1AiqLexcEmiuyojVlnIlyBL9eHHtIx602sJqtN4eNannFaT6kG6e0X7FhtjOcvfZ6ypWUAGGGDk+85mawBWRghg0HHDfKMLR2Xjx/4mAUPLQBgxOkjOHfWufgyfF71X8zCF95+A28qa+Kdn77D2jd3jeL0P6o/0Zoo8bo4qqESyg8x+a7JjDx9JBs/3Mic6+ekolCqoXLFm1fQ71vpiY50aCxv5N3/9y7b3t7GgIkDmPLLKax9Yy3v/+J9hCM47NLDmHLPFF68/EW2fb4NgKGnDOW4/z6OgZMGdnnuWsOWBuZcP4fST0tbvd7/qP5c9uplbZabH0z09nNsb5CiqBuQoqh3cTCJIqvZwqq3PIMyBYQt0AIaTtRJGaj1dHryBdsxHbZ9vs1z5NVVEk0JrIhFqCBEMDfI+nfX8/nfP6d+Uz2B3AAFowrYsmhLq20UHVHEiT87kU8f/JQtC733jrnlGCbfOblDcSCEoPKbSlzLxZ/tZ+EfF/L1s1+3vbACh55/KKteXYVwBIGcAEMmD+GIq45g8Ildm2/T3jFb+9ZaXrryJYQj8GX4MJtNAjkBpv9uOqPPG92tU7Wu7fLR/37EkllLUs7Ijukw8YcTmfo/U7ttv72BnnyOdTdSFHUDUhT1LnqTKEr2Hkpa0u8JdsQmUZvwfEJanoRds6WSLNR7Ksl66gU73hjn2bOepWplVYfLZhZlcskLl5A/Mp+Ff1zo5egoULu2lkTT9qaovgwf0//fdMZePLbT4yr/qpyatTVkDcgimB/EtV2+fPJLlj6+NLXM2EvGcsaDZ6D7uyd9dHfHbNnsZbx+w+sA5AzJ4eLnLt7tdGKXj83y2kqse2sdL17+IgBTfzWVoiOKKBxTuMsU4u7YPH8zdsxm2NRhqfNJCMHq11bz+d8/p6GkgUhVhIx+GfQd15cjrzmyR1oc9NRzbF+QriiSidYSyX4g2Qle83mNT61mCyfioIU1/LnpX6ztiDdltqMggpZO72l4iEh2j2M5vHzNy1StrMKX4SNUEMK1XHwZPoyQQaQ6QqQiQuGYQsZ/dzxjZoxJ5d8cd9txHHfbcYA3Bfb2T95m3VvrGHjMQM5+5GxyBufs1dj6Hd6Pfoe3ngo77ben0Xd8XxY8tIDDLz+cY24+Zr8l0I/79jhUTWXLwi2ccPsJhAs72di0k2iGdz6MPGMkE6+byJJZS3jvrvcACOQE+PYL36boiKLdbqN+Uz3v3vku695eB0Cfw/pwxFVHYCds1r65lpL5Ja2Wb9jcQMPmBtbPXc+1C67tUjsFyb5BRor2ABkp6l30xEiR63j9gewmu1VzQ2G32OM74C/0e/2FOsCJOSRqE6CQsvHvzfS0p1grZvHWj95i+fPLMUIGl7122S4iBNpvmtvWck3bmsgsyuw10buO6GnHrD0c0+Gj//2ILYu2UL+5nkhlhEBOgO+8/B36Hta39bKWw9f/+JoVL62gdGEpCO8c1f06ZqR1xZzm1zj6xqMZfupwwgVh6kvq+fjXH7N18VYOOfcQLnj8gr0ad/WaakrmlzDu0nEYoe29vOyEzcI/LMSf5Wfcd8YRyA7QUNqAa7nkDstt/3voJcerO5CRIolkJ5KNSHduZLgvcOIOVrOV6uqu+TSMDMOzy3cEql9FURQvWbrRJOALbA/Tu94yiqa0qh5L1CVAkJaA6o0IIahaWUXtuloaShoI5AbIH5nvVRKF97ySaMviLcRqYow8Y2Sb75vNJitfWYmwBb5MH5/87hNq1tSAAuf+5dw2BRGk79irKApZA7L2eNySvUfzaUy5dwrgVc7Nvng22z7bxlPTnsIIGwRyAkz8wUQOPf9QXv3Bq2z+eHNq3aGnDGXqr6YSLgiz+M+LKVtaRiAnQNaALI783pGtIn45Q3IIFYR44uQnWP3qajbP39xp36Rvnv+Gt370FnbMZuuSrZzz53NS43/x8hdTUaqPH/iYcN8wdRvqABh93mim/HIK2QOzO7Xfno5jOix9fCm162pprmimz9g+TLxuIoGcQMcrp4GMFO0BMlLUu0hGig4fdzhOk+OVq9ueAPHl+PaZmLAjNma9VxWW6jbfzo1UuF5jRS2gpYSbk3C85qlqS1SpRSQJW3j9xA4Qkk+x/bP7s+zZZXzz/DfUb6zfZTl/pp/DLz+cCd+fkPaFf/m/lzPn+jkIVzDtf6dx1PePwo7bbFm8hXhdnOo11Xz+t8+J1cZarRfuE+bMP5zJ8FOHd8VHPODorZGHeEOcFy59ga1LtrZ6XdVVXNvFF/Zx/I+PZ/QFozslLt756TssfXwpmUWZDD9tOLlDctFDOplFmYw4bcRuH8pq19fyye8/Yfnzy1u9fvajZ1N4aCGv3/w6lcsq8WX4yBqYRfWqasDrTYbwriFGyOCyVy/bpdKwNx6vVa+u4qtnvmL676eTMyiHBX9YwLz/mddqGX+Wn2NvPZZJ109q97uVidbdgBRFvQvHcfjyiy8ZM3QMbrOLGvCSmJ2Y4zUmDHhGhgoKiqFsFxyuQDM07zWfulc5GWaTiVVved2o05ziEo7Atd2U34uqqaC2tOlwAaWl95DRvrjqjdSX1vPWL9+i9I3SlJeNETIoPLSQ7EHZxOvjVK2oormiGfBuYIfPPJzxl42nbmMdDSUNZBdnk9k/ky2LtrB5/maCOUGyBmax+NHF29ucKHDsLcey/MXlNJY2thpD7rBc8obn0VzRTN9xfTn5npMJ5bd/AT3Y6Y032SRCCBpKvCmnzfM389EDHxGriZE9OJsZ/5hB4aGFnd52rDbG30/4e8oOYUcOPf9Qzpl1DkII1sxZw9bPtlKxrMIzsxRQubwy9Vs97kfHoWoq8387H82npc6LUGGIS/51CX3H96V0QSlmk8nAYwfSWNrIm7e9SdnSMkZMH8GMZ2e02ndvOF5J3ys9oBOtjvKXiX8h0ZRg2NRhnP/Y+fz5yD8Tq40x/rLxFIwuYNk/l6WKIAZMGsA5s85pM5dLiqJuQIqifYcQwvPRaWnPpBqtq7KEELhxF0VXUI22nwwcx+GrJV8xot8IjKDR6gnCNd1UywtomaISnkBCAVzvycuX6+t0NMaO2Zg1JoqWXuPE3oydsFn5n5V8/rfPidZEGXbKMPp9qx91G+qwohYTrp3QbuWR67gsfWwp8+6fhxWxAO/idsRVRzDqrFGtpsqEK9jw3gYWPbJolyTXjhh/2Xg0Q+OLJ79IvRYqDJE/Ip9AToBDzjmEMReO6TG+Tb2B3nCTTZd4fZwN721g2NRhXTIVE62OsvHDjVSvqqZxSyNW3GLd2+twLZfhpw73XMFbprx2Zvipwzn+x8fTf0J/XMfluQue87yXFBhz4Rgm3zWZ7OK2I1i162r56zF/BeD7C7/fytm7px+v6tXV/OuifyFcwbf//e1dqimHThnKxg82kjssl2s/vTb1ILts9jLe+/l7JJoS+LP8fPeV79J3XOtcMSmKugEpivYdZoOJ3Wh7T0wKXnVVQEtNK1kRC7vZRjVUfLk+NL/mJS63iBkhBGazyeovVzNs+DB8oT3PQXHiDqgQKAi0K7zawzVd4tXxAzLnRwhBw+YGUD0H4+XPL+fzv3/e5lNxkmBekIufu5jsQdlseG8DTsJzHa74poI1r69J3RxyD8tl+v9MZ/AJgzuMgpV8WsL838yn/MtyCkYXkDs0l4bSBhpKG+gztg/Dpg4j0Zhg29JtFI4u5KSfn4RwBa9d9xrr5q5j0g8ncfRNR3cqP0ni0dNvsj2NNW+s4eVrXk4VWYQKQhx64aH0G9+PUEEI4QpyhuRQMKqg1Xqx2hhf//Nrhp4ytMO+cgD/vuzfrHt7HUdcdQTTfzc99fqeHi87brPq1VUUjCroUtPPVvtI2KiaSt3GOv553j9T15FgXpB4QxzhiJQYSnLWI2cx7tvjWm2nfnM9r1z7CmVLy8gsyuTyty8nq38WVswiUhWhua6Z+ux6KYq6EimKuoakmZqiKa2eylNJxHGHRLXnu6PoLcnG1vYppeS8vxbQcE3Xmwrzqbim6+XetNxLbdNmY8lGRh46slMXbCEEdsTGyDTw5fpQFE9sOTGvlYaRYeyyvGu6Xrl9xO7VOT+u47L8heUpF2JFU/Bn+rGiFmvfWuuJop3ILMpkwrUTKBxTyLq311G3sY68EXls+2wb5V+Wo/m0VtOCO+LP9HPiXScSOibEIaMP6fYbrHDFAVMBtj+RomjPWfPGGj5+4GNGnD6CY24+Zo/8ktJl8/zNPHf+c+hBneu/vD41BdzW8YrXx/nsr5+xbek2Bk4ayLCpwzAjJuVflrP40cU0lzdjhAxmvj5zl+hLZ2kub2bxo4vZPH8zFcsqtl+3BRSOLUQzNMq/LAdg5JkjOefRc/jrMX+lubyZ3KG5XLvg2jYjuvGGOP848x9Ur64me3A2ul/3iiWArEOyOOnZk2T1maTnkBQUVqOFk/DyehRNSZ0MWlDzWlM0mgghUj4jAIrPEz7Jai3d7zUwVXUVx3RwE24qx0YI4W0vpCG0zmt+RVHQgzp2s50an5NwsJtsT4gZaipPyLVdrCbPa8h1XFSfihbqnTeJ8q/KefvHb1P2RVm7y2g+zyXbjtn0Hd+XST+cxOjzR6eO2fBp2xOTzWaT/1zzHza+7z3p9Tu8HxlFGSQaE2T1z2LE9BEMnToUI2ywZs2a7v1wLUhBJNlfjDpzFKPOHNWt+xh0/CD6ju9LxdcVPHXqU4w+dzS+TB+RqggJf4KCywpw4g7fzP6Gr5/9OtWcd8O7G/jofz9qtS1VV7GiFi/OfJEr515JuE/7flN1G+po2NJArDZG/qh8+ozpgx23WfrEUuo31nPE1UfgOi7//s6/aSprar2ygD7j+nDpC5ei6iovXvEidevrOOXeU1K97ObeMZdpD0xrd4o7kB1gxnMzeHr6060e3DS/Rka/jLS+Oxkp2gNkpKjzuLaL1ehNeSWTnBFe1IiWX6BjOqkokB7S9/rG1VVPsa7tuUMnIxxaUMNNeJEqf54fJ+FgNpieg/QOVWO9kZJPS5g9Y3aqqea3rvgWvgwfru2SaErg2i6DTxrMsFOG4Qv7PAGodfx5Hcthw3sbKDy0sF3TQhl16H3IY9Zz2Tx/My/OfDEleHZH4dhCxl40ltJPS9myaAvB/CA5g3MYddYoDjn7EJ4951lq19cSzA8SyAoQ7hPm8CsOZ8wFY1BUxWs6/Nv5raa4APpP6E9zRTONW7YXNGh+7+Eyf2Q+x//4eAYeOxAjaGBGTLL6Z7W67juW0+rhOF2q11Sz5vU19BnTh6IjiwgVhIg0RWROUVcjRVF6CFfgJBycqJO6abqWi5NwOuzI7lquV3qexo22I7r6gr2jSV+ydF4P6zjRlqlA/95Vqu1vatbW8MwZzxCvjzNs6jDO/MOZaT9ddQXyBtv7kMesZ2NGTDa8u4H1765HURX8OX42Ld5EzZc1KKrCyNNHMu474xh2yrDdPoTWrqvlmTOf2cWyQg/qXrVYi4pQdZW84Xn4Mn2Uf1meyp3K7J9J3/F9PWdwAYNOGMSFT17YZd5CbRGL2RiGit7ykCrNGyX7Bdd2MetMnJjjJUirCrZpe1NRYb1D0bCnCc37kh3Hrqheib0dsdGCWpeIuP2BYzks//dyypaWsfbNtcTr4/Q/qj8XPHkBRtDoeAOSXk+qmKEXC3pJ2/jCPkafN5rR540GtovYIQOGoOt6K5fs3ZE3Io/rPr+OyuWVAGxZtIXP//Y5zeWePYbm0xgzYwzH//fx5AzJASBSGWHlyyvRfBqHffswjKBB7bpaKpZVMOqsUa3aEnUltu1SWRVlW3kzWZk+hg7OxtiDaJMURZIuw3U8QWRH7S6Z/urpqIbao0VcEuEK3v7J25R+WkowP0j+yHxO+vlJhApCvPXfb7HsuWWpZXOG5jDjHzOkIDoIEI7YbgzakjO3p82IJb0TX9i3x5E9f6af4mOKASg+pphJP5xE3aY6gjlBgvnBXR4Mw33CHPX9o1q9ljcir5VFQFfiOC71DQnKy6PU1scIhwwqKmMIAUMHp2/AKUWRpNMI4RkdCtvzFHKiXpPTg0EQ9SY++d0nfPnUl94fa2HLwi2ULihlzIVjWPbcMhRVYeJ1E+lzWB9GnD4i1dBUsn9J+mh15bmULHZIVvtoAQ09Q/cKIJoszw9MVbYXQeDZSziW45mc6i2tZlSZrH6wo/m0XawD9gexmE1jk0lVdZT6hgSGrlKYH0TTVEJBnYpKb8qvb156ckeKIsluSVZy7Rxet6M2VqPltZtocVpWNEUKoh7G2jfXMv+38wGYfPdksgdm8+F9H1K7rjb1+sl3n8zRNx29P4d50OOYjmcvoXi5aUnjUiGEV8nYRVMNTtRBDagYYcMzPm1xbNcCGoqu4ESd1IOOcAQCzwLDl+1DuGK76anjTZULfe9SUpMprcmq0Vb7UEgVLQjbG4uibBdsu2uXIznwsG2XuvoEluVgGBquK6hviNPYZBKP2wT8OgV5AbQdIlaaptKnIEBFZQzHVKH9wrkUUhRJ2kW4ArPW9KzlFe/JQAtpuJaL1WClWk2oqiqFUA/gm+e/4aP7P2LsxWM56ecnsWXRFl774WsAHPm9Izn2lmMBGHD0AGZfNJva9bUccu4hTLpx0v4c9kGNEAIn7qAoCv5cvxdxjTmohoqRZSAcgdXgVW1qIW2vzjMn7qDoXrLtzg7riqLgy/JBFtujv6aL67joQb3V8snee3bUJtGQQLEUT0Cpnsu863gNj9tzcU8JH1uk7DiS3mLJXD09pOPaLna0JR8x23vYSjZ1FpbY7lEW8ISd9J7qXUQiFg2NCeJxG1VVyMsLkplh7CJ0k5GgisoIjU1mSx9IBYTA0FWCQZ2crPa9npLCqKqqkVwpiiSdRQjhuUpH7NTFzY7animhEGh+rVfk0xwMCCH4+Ncf8+nvPwVgwUML2LZ0G1uXbMWO2Qw+cTBTfzU1tXz2wGyueOcKSj4pYdjUYfJpu4sRrvB8s3zKbhPwhSuwY9755c/xowU0L1piie3TVHgPI2aDl6uX6s8nvAiO6tvB2iIZzVW3R3WF2C5wFNVrW9NRyxlFVVK+YO2+ryr4sn1ggLu5xbLCFGgBDSPDwIk4XmPjoNZqLG7CiwKpARUj2/CuIS05TckpuR0jQEam0WYSuOu4uAnPG8yOeMIJxftOdyfIJD0Dy3LYsKmeuroEPp+G4wi2lUfIzfaTnx8kHDKIxmxq62I0NJokEg5Bv0ZhfhC1E8JX01R8af4mpCiS7IIQwrvYNNmoQTV1YU+aJyJkPkFPQbiCt370Fl898xUAo88bzdo317L5o80ADJs2jAueuGAXr49AdqDbDeQORpJWDVrA87JyFdebAhLe9HIqT8f2IkJ6ho4v25d6wFAUT5DsiOpT8ed70R0n5qQiRnbUxok6rfKOhBCp6A4KKSGlZ+roAR0t2LUVP5pfww26+Av9qKjeNJyq4AQdzHoTJ+KghTVwvV6Aqr9FAIa0tMR4e9cZVVNRQ97+nISX74TqRcPsZhsrYnn2H/I61SMpr4xSV5+gb59QSuRYlkNjk0l1bRyfoWFaNoauEQ7p5GZ3vet3e0hRJGmFcARmo+kJIkPd5Uk3+UQm2TvKvyrHilr0P6o/Vsziq6e+om5THSfffXLa3h1CCOb+bC5fPfMViqpw+v+dzuEzD6fk0xLevPVNBh4zkNN/d3q3lb4ebAhH0MrWLZlrt0NCsmu6GJkGRo6Ba7qpvDsUUg2MwcuRMbINfNm+tG7cyciMyNrulWVkePtA3SH3xhFYzRZWk9dY1wgb2yMy3YXiiaMdq5k0v2dsmqhJpPKUkt9LV9pXKKrnOr/jfvWQvj3KrbU8yLUklcuo6HYcx22Vf9MduK4gGrUIBPSUX1BDY4Jt2yJkZ/lbRX0MQyMv1/sNWZaDrvv2y/GSokiSwrVdEjUJ3LiLGlB7tTNzT6W+pJ73736fNa977Sz82X5PiLa4zjqmw1l/OiutbX1w7wdeB2kFznr4LA675DAABh03iB8s/kH3fICDFNfyBE+rkvWWfBg34RnUKYaCL8+HkWF4uS5BL5KRcmyPOpiNXk6EPz/9aMmOtPLK0pRdIj+KpuDL8aEYCrje9NP+ipYkmzWbdSaqX01bAHbFfv15flTD64eo6ApO3MGJO60E1MFMc8SidEsz/YsyyMvd+2rThsYEluWSm+NH01RcV9DYZFJWHqG+IUHQr5GXHyAWs2lqNnFdl1Cw/ejPnvgKdTVd8gtZuXIlzz//PJ9//jnl5eVEIhGWL18OwO23386IESO4/PLLCQRkqW9PxmqyvAtHGiaLvQ3HdNj88WYaSho47NLD9qkPj+u4rJmzhm9e+IYN723AtbybayA7kHKIzRueR+2GWpY9t4zDLjmMwScO3u02l8xawuJHFgNwxv+dkRJEkq4nKYiMHAMjbHhVUGzPYRG2N6Ws+nctONgxsqpn6Kh+L3LRndE7RVXwZfq6bft7gubX8Bf4vanDfXhNSeU8teDEHS9qlXBSFXddSbInIy6p6cye6vnkOIJt25qpqo4RT9ioai45ezE91dCYYO36OmIxh5xsH9lZfurqEzRHLFQFsjJ9JEyH0tJmNE0hGNTJyugZv8+22CtRZNs2v/rVr5g9ezbQurwyyYIFC3j11Vd56aWX+Nvf/sbAgQP3ZpeSbsJJON78/wEYYl7w4AKW/HkJiYYEAJ///XPO/eu59Bnbp9v33VzezGs/fI3NH29OvTbohEGc+sCp5I/Kp2xpGa7tMvDogbxz+zt88cQXvPWjtzjjoTPQfBqx2hiRqgiZ/TLpP8Gbalv16ireu/s9AE6+52QOv/zwbv8c+5vU1FXLlFVno5iu7aZ9gxbCq6YSrvAEUaZXGaPsMH+sqMoeXUUPxuKEnhBx1gIavhyfl+cUdTxhugd9CoXrebGputpK7AjHqx6ElmlUFXC9qVTV3zOj7fUNJo6I0q9PmMYmk/Ub6xk6ODsVMWpqMnGFIDPD12p6y3UFdfVxTNPFdlwM3WuhUbqlCdsSFOYHaGwyaWqy8Ps1cnP8GC2f3+fTyNx3HYP2ir0SRT//+c957bXXEELQv39/xo8fz1tvvdVqmYyMDCorK9m4cSPXXnstr7zyCj5fz1WJByPC9RKrhSvQ9AMr/2Tjyxv5+vdfA57DqhCC6tXVPHHKEwTzgmiG5lkNGBpW3CLRmCCjbwbDpw1nzEVj6Hd4v07ve8viLbx05UtEq6IYIYOjvn8UY2aMoXB0YWqZARMHpP5/8t2TWfvGWuo21PHPc//Z4faP/N6RB6y/ULIKy7Vcr9JKU1vlsllxC82noRjpCxwn5iXkusJtNXWV7GnnWl5FUzISJPCqLH1ZvlZVVJLeiR72rAWELbDjns8agd2LNuEIz5LE9RLenbiTqu4TrifS9ZDuRdeNlopBAWajidVooYT3PkK2uzYsO/Zj3JFEwsF1BYGdHnIbGhOUV8QZPMRA11XycgPU1cdZvbaOgQMycB1BeUUU23HJyjToUxgmPy+AqiqUbmmidFuTFxVVoCVVDl1Tyc/zBFVuN/Yy21d0WhR99NFHvPrqq6iqyu23384VV1xBPB7fRRS9/vrrPPXUU/zmN79h06ZNPPfcc1x55ZV7PXBJ12E1e2WteqhnzbfbcZv6zfWE8kOEClo38Gvc2kjF1xUMP3V4uxe1LQu3sOwhr4XFCbefwHH/fRyx2hhv3PIG699ZT7Qq2uZ6iYYENWtqWDJrCZfMvoShU4bu8dirVlbxwndeINGQoHBsIef//XzyR+bvdp1AVoCzHz2bD//nQ8wmE9u0CeYECRWGqN9UT92GOhRVoc9hfRh15iiOve3YA+9GLbyopeu6qIZXNaUFvN5yySf0ZIWXHbG96KZPA7Xl5gGpG5NruSnvGuEKL68l04fZ6PXmUzQFYW1PnFZ0BT3L2x9empAXOe2h0yCSPUc1VDC8qU4UsBosXM3d7rnWknjsmi6O6aBqqpe8naGnurvbzV4DVMXwPJXaEsxGhoET8ww5NX/nHzQd00FYXpR0x7QG13Wp2BqhpjpGQUGQ/EKvVN21XeqaTLaUNWPbnijKyQmQneXDNF02bKzHtl0yd5i+ys0JEIvbbNzUgKIoZGf5MHSDSMRizbpa8nKCBIMaW8uayc0O4N+Lz9PViJaEPaULq386fRd8/vnnURSF7373u1x11VXtLqcoCldddRVlZWU89dRTvPXWW1IU9SCcuIPdaHtP3T2kfLVyeSVzbpjjNR9suWflDs1l8EmDGTtjLNWrq/ngFx9gRkyKjy3mnL+cgxWxKF1QihEyCOYFWfvmWr6Z/Q3CEYw+bzTH//h4FEUhXBhmxrMzaChtwGw2Uy0MHNNBD+j4Mn1Ur6zmq398xcYPNvLqda9y9QdXk9U/CwA7YbNp3iaKjy3Gn9n2PHztulqev+R5Eg0JBkwawKX/vjTtxotDJg/hqslXtflerC6Gqqvt7ren0Mql2PFyLXYsR29vHSfhoFjejcmf629lB7Ejiubli+hhHTtiezcpF9DwPHtaTAH1sO4l29ouOGBkGV4+ia6QqPWmUn35vpSoVjTloJzeOhhJ5hypuucenowSuqIlab4lYV0Len5sSTGiB/W0krWT5puJmoQnzHfwj0rHiTvZl05RFYxsg8bqGNGyBOgqhqZQVxWjrCaKHtSp39JIeXWUYMCLhJWXNOMLaoRbcnlKShpRNQUhwDAUcrJ3nakJBnQC/tbiLjvbT6bro74hQU2dS35uAN9+qmRNVhAmxY/b4r2VMv3UFFSf0iXiqNOi6MsvvwTg4osvTmv5iy66iKeeeop169Z1dpeSLsa1XBL1CW+aYB/92F3bZfmLy4lUROj3rX7kj8zHCBkYIQPN0DCbTf5z9X+o21AHgC/Dh9lsUrexjrqNddt7eAEoULqglD8f8WcvybEN8sbnMf3B6a2rdhSFnEE57Y6xYFQBI6aP4JkznqFiWQWvfO8Vpv9uOoqq8NoPX6Pym0oGHjOQy169LCUkXcflm9nf8NU/vmLr4q3edg4pYMazM9IWRB0RzA12yXa6i1SD0ZZk06Q3Dyqev06L4WcqOTlZvWW3RHR0z9/GX+BH96Vx42lpP6GHvWVTkSSnpR1EOyJM82sECgI9OhlW0v0oioKR4Z2bSWNJq7nFyiDL2Otroh7SU+7fwvb8o5LnSLIdUspcs+UcEC1VWwIFLaBiadBYF6GhOk5zZRxFxTuvAiqFAzMIZRg4jktjvUlECFzLJm9gGK0lAurP9JGV6cO2Xc8fU4Xa6va/j51RVaVLqtP2BiEEdtRpsV/QEHhTmsljJByBFbGwoy3XmL08pzstihoaGgAoKipKa/m+ffsCEIvFOrtLSRdjR23chJu6qXQ3ZUvLePNHb1K5rHKX9/SgzpFXH0lzeTN1G+rI7J/JZXMuI7s4m0RDgq1LtrLq1VWsfnU1ruMy+a7JDJ82nFd/8CrlX5Wj+TQGTPLyc5rLmyk8tJDDrzyceJ84vvCe57DpAZ3zHz+fJ6c+ydYlW3l88uOt3t+ycAtLn1jKhO9NYMuiLcy9Yy4VX1d4byow+ITBnPXwWT1eyHSWZOJzsmeVm/Ce2vSgl19B8uLdIjysiIXVYKWefhVdSU1R6aGWKSsDRLnYY6Gy8/Rp0gtot+vIiJBkB5L931R/11WmKWpL65QWkgLIrG9xJzfUlHu5FvBcuLeVNbO5rBk0UFoiVH6/Rla+n+yw1/ZFDxmo/u3RJk1Tyc1vLVzsqEOiLpGKniQ9ghzX7ZLP1p24Lcnrml9D1RWchIsW1FrEo0i5lhshPXWtUP0qdrMnjISteN9PJ6NGnb4bZmVlUVtbS1VVFVlZWR0uv2XLFgBycnI6u0tJF+JartdPydf9CaSJpgTz7p/H0seWgoBAToBBxw+iYlkFDaUNIDy328WPeiXmiqpw7l/OTUVzAjkBhp86nOGnDue0356GYzmpTu6Xv3U5NWtryBmUg2+nMk/HcVizZk2nx507NJdLnr+ET3/3KZs/2Ywdsxk2bRj9j+zP/N/OZ95989iyYAsrX14JgD/Tz7G3HcvYi8eSWZTZ6f32FJLJzqmmv6k3WqIyyvawtp6ho4f0dm8qRqaRmqrQ/K3bMCSjbY7jdPtnkkh2R3deC5N5S75cH83NnkFuXlHIixppCtu2NVNaGSW7T4BQG9Fl4du1urs9tIDXRNg1BZqv90RD3WQkLazhxFyEq6Qieo7pYDVYoIA/19/q4UnVFG963K9hNVo4MRctqHZKGHVaFI0dO5aPP/6YV199ldtuu63D5f/5T6+aZsyYMZ3dpaQLsWM2whao4a59YhZCUPZFGevfWc+WRVtINCaoL6knXhcHYOzFYznlvlMIF4ZTy7u2y6Z5m/jo/o+oWFbBiXecSPGxxW1u3wgarTyGNEOjz5juK60fcNQALv7Xxdhxm2hNlMz+mSBg07xNbFnUIogUOPyywznpzpNSn6u349ouTtxrTKr61VYiRtVa/tZIRXs6irwoitLjEvklkv1BbX2cDZURLMvBDqtkCj8VFREqKqJkZhptCiLYM8GmqAp6WG8VLeoIt2VKe8fpJy/Xz5v204Ndn3cqXIFjedtPVnwaGTpGpoGle/mCelhD86uoupKKSGuBNnINFQU9oFFbm+B3/28xS7+q5Oc/nshxk/p7lgpu2ykWO9Ppq9S5557LRx99xGOPPca4ceOYNm1au8s+/vjjvPjiiyiKwllnpefWK+k+hCO8JoppljOnS6wuxiv/9Qqb5m3a5b3coblM/910hkwe0up1RVHQDI3h04Yz7JRhRCojZPTreYYWekAna0BLRFSBMx46g9mXzCZ7YDZT/2cq/b7V+dL9noZjOl4biiwjFeFpl55TiCKR9Hi2bWti06ZGDEMlnGGwYUMDhqFi24LcXH+XJjJrftUrNEgIVH/bFVoCgWtt92BCgJ1wU9PfKT8nVfFydoLpTy+mTE7bec+Ju9vHmfzcCinxZWToqLqK5tteCJGcjmxLnNXUxPj3v9fwt78to6nJ6xBw00/mcf+dxzL91MHoaVbNdVoUnX322Tz//PMsXryYm266iYkTJ7aKAs2ePZutW7fy/vvvs379egDGjx/Pueee29ldSroIJ+6VinZVLpHruJQtLWPO9XOo21iHHtAZftpwhk0ZRka/DPxZfvp9qx+6f/f7U1SlRwqitsgfmc/1X1y/v4fR5bimi7AF/jz/Pss1k0gOBqqqomzc2EgwqJPRkuAdCOjYttstVV2K5k07WU1ero2Cgus6KLbX9kRo3tS4qnuVcnrAO98d00lVzCmql/CN8ISMHXVSFaGKrrSOKiFwTS/yD9vd3JMVoMliGM3QcCzPSsOrCG374VxRvMTqHXFVkcqPAigra2b+/G3Mm1fKhx+WYlnevseOzadf3zDvvV/Cz+77hJjiMn16esbRe3XVe+SRR7j++utZsmRJ6l/yw917773A9vLcMWPG8Oijjx54viq9DNdxMZtMz5m1k8ci3hhnwYMLqFlTQ7whTtWKKhKNXolzVnEWM/4xY5+4RUu6BuF45a1Jx2gjx5CCSCLpQurr42zY0IDfr6YEEXjVXd1Z5q6HvORx1/REieuquJUCPaijAJpf9/pc7pifY7R97huZPhTFSl0nXFNgmV7hBC6p9jW+bF+q2MGJ2bgJgeZT0QI6ruXgxF30kIapKmzd0kh9fYJRo3LJbKc1jeO4fPTRFp55ZgWffLKNgoIgQ4ZkUVraREVFa6+5ceMKuOyyQzn33OEA3HffQv71r1Xce+8CTPNILrwwu+PvLJ0vtj0yMzN56qmneOmll/jXv/7FihUrcHfKbh8xYgQXX3wx3/nOd6STdQ/AbrYRCYEW7vhErNtQx/IXl6Nqnuld38P6YgQNXv3Bq9Sur221rC/Dx7Cpwzj116ceMHk1BxLCEdgxG/CewJItCJJGiHpY96pgfBpaSM6JSSRdgWU5VFZG2bKlGSFcsrL2fTWqqimoLREXx1Fx/S5GtoHWhgfYbreje95NSRzTyzvEFaB5/mJaoHX/P82vImxQ9GROlIYbFsx5Yz133vkJpukVVwQCGtOnD+Hiiw/hqKP6oigKq1bV8Mor65kzZwOVldvFT3V1jOpqr4pdVRUOOyyfk04ayNSpgxkzprVB7r33Hkturp8///krXnxxDRdeOLHDz7nXj4OqqjJjxgxmzJhBJBJh69atNDc3EwwG6devH7m5uXu7C0kX4ZpexVk6Zad1G+t4+oynidW0baGQNSCLY245hlBBiJzBOfQZ26dH9vmRtPh8xGyMDMNz5bUc7Cbbe3K0XIwMA1/evulgLpEcCDiOS0VFxGuVkRdsNaWTpL4+zubNjTQ0JMjI8JGR0bNNV/cUzbc936c9vIq71q9V1UT55S8XYJoO4bBBKKRTVRXjlVfW88or6xkyJAufT2PNmrrUOtnZPi66aBQzZowiErHYtKmR/v3DjBmT325ienL/t946gZycAK+8siKtz9WlMfJwOMyoUaO6cpOSLsK1XcxGE2F7iXO7I1Yb44VLXyBWE6NgdAEDjhpAtCbKts+3EamMMPSUoZzz53MI5Yd2ux1Jz8CJeY1+jWwvaVoTnomiVW+h+TWMHEMKIskBixAC23YxjPQjoI7jYtsu/jbyIONxm82bG6ioiKIoCllZEfr3zyAvL4CmqViWQ0VFhNLSJgD69Am1aqx6sPOrXy2kudni8MMLee65s1BVha+/ruKFF9bw+usb2LSpEQDDUDnllEGcc84wJk8ubjXNOH58YXubb5OrrhrLaaf1B+o7XFYmDhwEOAkHs85MOanuji2LtvD2T96mdn0tWQOzuPTfl6aSn4UQmM1mj28zcTCTdMZNuvE6cW/O35ezQzuLFt8PVfdC3TLCJzlQcRyX0tIm6uriFBdnkp8fbLexKnjnRjRqUVLSSFOTSb9+YQoLQwRakpAbGhJs3NhAU1OCggKv31hDQ4JVq2rJzw+QmemjqipKU5NFdrZvt1GM/Uk8bmMYWrfmM5mmw1tvbSKRcJg6dRDhsM6//rWad97ZjK4r3Hff8akpvMMP78Phh/fhjjuO5t13NyOE4JRTBpGV1XX3muQx7IhOi6IrrriiU+spisJTTz3V2d1K9hAn4Xj9d5zWDQV3RriCt370Fl898xUAgdwAFz93catqMEVRpCDqwTgJx/P7UBXPckH1qj98eb42m1J2FDGUSHozjuOyeXMjW7Y04fOprF5dS1FRBsXFma2iRtGoxebNjcTjNuGwQVOTSTRqEw7rbNzYQHl5hPz8IMGgTklJE67r0qdPKHUtzc0NYNsu9fUJamrihEI6/fqFemxRUVOTxXnnvUI0avG3v53G2LEFe7W9jz7awiOPfMHkycVcccUYmpstXn11PU8/vZyqKi/94t57FUIhg8ZGr1T+mmvGMXp03i7bCocNzjtvxF6NZ2/ptChavHhxyuK/PXb+USTbAkj2Da7tYtabLdbwuz/Uy/61zBNEChw+83BO+vmBY0R4oCOE8Lq+qwr+PD+qoWI2mLiWiy/Xl1YDS4nkQEIIQUmJJ4jy8rxGpomETWlpE7GYzaBBWWja9qhQJGITCunU1sbQdZW+fb3UgIwMH9GoxbZtzbiuIBTSyW2jdY+uqxQU9I6WPk88UZKa2rvqqrd4/PHTGTcufWFkmg6m6ZCR4WP+/K1cf/27WJbLl19W8be/fU00aqeW7dcvTF5egBUramhsNCkqCvOd74zmmmvGdfnn6io6fbWcOHH3WdyJRIL6+npKSkoAyM7O5vLLL0fT5NPpvkC4Aqvewok7HZZXR2uifHDvBwBM+cUUjr7x6H0xxIMe4YpULo8QwnOHVve81YATc1B0BX+uPxX98ef7PcfyDhIhJZIDkW3bmtmypTkliAD8fp2+fTWqq2M0N5sIAZblYhjbRVBbhELtu0z3NubN28K8edUoCowalcvq1XVcddWb/Oxnkzj//JG8+uo63nuvhJEjczjllEGMG1eIqipYlssf/7iUDz4oYcOGBhxHMGxYNlu3NmNZLsceW0R5eZSNG72eqEcd1ZeLLhrF2WcPw+fTWLeujvr6BEcc0WePq972NZ0WRc8880xay9XW1vLQQw/x/PPPs2bNGv74xz92dpeSPcBqtrAiltdXp4Ob7Af3fkCsNkbh2EKO+sFR+2iEBy+u5aYao+7YU0zVVIToOKq3I3bURtG8CNGOU2SKqqD0op5HEklX4Dgu1dUxNm1qJDPT2CVnRlUV+vQJEY/bqKqCYXRdA9h9jeuKNhO4IxGL1atrGTIkm7y87Y1it2xp4pe//BSAK64Yw803T+C66+ayZEk5d931CQ88sJhIxALgvfdKmDXra8aNK+C//3sCf/vbMj79dFur/WzY4AmgKVOK+eMfT0HTFL76qoqiojBFRa1NeEeM6D1V6N0eV8/Ly+O+++6jvr6euXPn8vLLL3P++ed3924Papy4g91oo/k77lWz+vXVLHtuGShw+u9PR9uDCo3eRLJDtWu5KJqC6tu3F0MhWgwSW7piG1kGekhHuN64ks0NzVpv2iudLu5OzGlTEEkkBzquK2hoSGBZDo4jUqkcVVVRGhpMQiF9t9GddJNuewpCCOrqEuTk+BFCMHv2av74xy/IzfXzve+N49xzh+Pzacydu4n77luY8vUZPDiLqVMHMXp0Hg88sJi6ujj9+vm56aYjyMgwePLJ03nmmRX84Q9LiUQscnMDfPvbh7B5cyPz5pWybFk1V1/9NgChkM499xzLscf2x+fT+OqrSqqr45x33vCU+DzyyL777TvqKvbZL+Oaa67hnXfe4d///rcURd2IcARmg+m5i3YgcCq+qWDOD+cAMPG6iQw4asC+GOI+RzieQaFqqOhh3RONkR1Eo+JNZeFu79ej6EqXlam7phcZUv0qRq6BHtTbFT2u5WLVW97+dyPanITjJVHn+mTCtOSgQgjB1q1NLaXbAlBS//X5VAoKAj1+iqY9XFcQiVhkZBhUVsZ4551NfPTRFr7+uor6+gR+v0ZWli+VwFxXF+fOO+dz553z8fs1EgnPDDEjw6C52Usgf/zxb1LbHzs2n5tvLk4JRl1Xufrqwzj99CEsXVrJyScXEw5771VVRfm///ucl15aS2FhkFmzTuWww7bnHk2ZMmhffS37lH0migYPHgzA6tWru2R7L7/8Mk8//TQbN24kEAhw/PHHc9tttzFgwJ7f2IUQXHnllSxatIj33nuPgQPT65HS0xCO8Erv08wjenHmi1hRiyEnD2HKL6bso1HuY4QXOfNn+70+O7rqCY8mL99K2J5lPWrLP1p6+MRcEKAFtVQUZ493LQRO1Ivm+PJ8GGGjw20ZGQZOzBNtKZSWZo6qNy2WbN7oy5FJ1JKDj6qqKJs3N5KV5SN4AP3+S0oa+f7357JxYwOapuC6gp3rmBIJh6qqGNnZPm666UhM0+HJJ5dTWRklkXDQdYXvfW8c11//LRIJh8WLy3j99Y189NEWpk0bxD33HMumTWt32XdRUQZnndV6yquwMMQDD5zI9dcfTk5OoN02HAca++wXVVpaCoBt2x0s2TEPPvggs2bNYsSIEXz3u9+lrKyMN954g/nz5/PCCy9QXFy8R9t7+umnWbRo0V6Pa38iXC9CZEfstPKI5v92Po1bGskdlsv5fz+/x3rVCFekEpJ3jNwkp6MUrX2fHeEIVEtFD+leP54WQaIaKv48P8Lxto0AtB06L4sW9++Ijd1so4VaT0Mm84B2F0kSQuBEvOiQL8+X8g3qiOR0mGu5KZGG8PbpJlyvoizHhxbU0t6mRNKbiEYtysqaycryU1AQRAioqIjQ0JBACGhsTBAM6r1aEFVXx8jPD6Su0+vX13PllW+mIkBOS/PUI47ow/TpQ5gwoS8jR+ZSVRVl69ZmDj00n5wczx7l6qsPo74+kYow5eZ6eUSBgM6ppw7h1FOHpPbrOK3bcKVDcXHW3nzUXsc++VUlEgl+97vfATB06NC92taqVauYNWsWEyZM4Mknn0z1UzvjjDO48cYbuf/++5k1a1ba29uwYQP/93//t1dj6glYzRZWY0tidQfTPg2lDXz59JcAnP5/pxPICex2+f2BYzoIU2yPjrhuShyphupNRxleo8NknpCwPIEjFJHq6uwarufY3EaERtGUtiM3iufhoxpe4nNKaLZEaZyWEHVb37Vwvbwl13LR/Br+fH9a+UE7ovrUtqvGMqStheTAxXFc6uriKeNETYsQiWSSSNhUVETx+VSSU2QZGb0zatHUZHL33Z/w5psbOfroIn7xi2NZsqScBx/8nPr6BCNH5vCXv5yGrivoukp+fusy/0GDshg0qLVIUVWFvLxAq6RqSefptCh6+OGHO1zGsizq6ur44IMPqK6uRlEUzjrrrM7uEvCiOgA33HBDqwazp556KhMnTuTDDz+koqKCvn07TvhyHIfbb7+d/Px8MjIyumxqb1/jmi52U0uOTBpTPZ/+/lNcy2XwiYMZfMLgfTDC1jim40V5lJboT0sZejKPx7W8hGRfns/r06Yp4Hi+S07UwUk4GJkGRqaBsAVmU4sXU6aO5tO2V3Tp4FQ5nY6CKZrnBC0czwcIsf01t6UZYrJSTLjCE0suKD4FX7YPPdx+7lBnkYJIcqBh2y7l5c1UV8dpajLx+zWKijJIJGw2b25EVRXy84MYXXwu7WtWrKjhppveY8uWZgAWLSrjzDNfSr0/dmw+f//7dClu9jN7JYrSvUAnDR4PO+wwLr/88s7uEoCFCxei63qbPknHHHMMS5YsYeHChZx33nkdbusvf/kLy5Yt44knnui1VgFCCKxmC9dxMQIde2nUbajj6+e+BuDEO07s7uG1QrgiVTGV7Lbsmm5qGiuZfyMc4eXLZOwwDah5ERQtqHmuzVpLIrIBAb93Edk5auM4XjLy3qDqKoHCgCfUWqrEtICGE3dwEy6O6XiCzXHRghpGppFW1Z9EIvEoL29m/foGwmG9VZK0369TVNR7p8h2ZPnyaq666i0aG00GDMjgZz+bxL/+tYpPPtlGTo6fG288gksvHd3rhd+BwF794nbnZg2gqirBYJDBgwdz2mmnccUVV7SK7uwppmmybds2BgwY0OZ2krlEGzZs6HBbK1as4NFHH+XSSy/l2GOP7bWiyE24qUqqdPjgvg8QjmDYtGEMnLRvEsqF01KO7gpPOGQbu+TDJAWT1WyhhlSMTKNN0Z2MKLV6rZsFiKIq3ve7Q4cTLaChZ+pYjRaqXyUQDnhJ2VIMSSRp09RksnVrM1lZvlTV04HGihU1XHPN2zQ2mhxxRB/++tdTycryc+qpg1m2rJohQ7K6tMeXxHPdrq9P4PNpqdyrdOm0KFq1alVnV+00DQ0NCCHIzs5u8/3MzEwAmpqadrsd0zS5/fbb6du3Lz/5yU/2eByu63pRiP2McAWJ+gSO46AoSodjWvf2OtbMWYOqq5x050nd9hlcy4v+4JKq7FJ9Knq27pWPq7S5byWgYPgMUMAVLuzl8JL76K7PqYZUDN3wPI9UpUvGfDDT3cdL0vV05piZpoNtewm/mzc3kkjYZGX5OpUEvL9YvryaDz4o5cILR9K/f0aby9TWxnn00S95/vnV2LZg/PgC/vKXaYTDRuqzjh2bD3QuAbozHMjnmBCCeNyhudlEUaCgIERjY4Ly8uaWhP30vuNeFZu0LM9ts71oU/L1RCKx2+089NBDrF27lqeffppweM/7e61bt26P1+kOFEtBi2oIQ3Q4TWTHbN7/yfsADLtkGHV6HXVr6rp2QAIU2/P9cTUXNBCqQKhewvTeTmV1lmXLlu2fHUs6hTxevY90jllDg0VDg0lzs4NtC1QVTFOQk2NQXd07IqyuK5gzp5x//KMUxxH8/e/LuOii/px3XlFq6stxBHPnVvLPf5YSiXjiY8KEHG65ZTClpev35/BTrFmzZn8PYY+xLJdo1EEIMAwFTVNwHIFti5TI9vk0MjM18vJ8RCI6iYTDtm1xVq+2yMjQGTUqs8P99CpRFAh4uSNJcbQzpul14A2F2u9j89lnn/HEE08wc+ZMJk2a1KlxjBgxgoyMtp8O9hXCEcSr4t6UVAdTZ/GGOG//6G1iFTGyirM461dn4QvvXfWGa3vJ0NAyjdrioaYHdc8PqAf03HIch2XLljFu3DjZc68XII9X7yPdY1ZTEyMer6OgAAYN0jEMzTOY1ZRuNVpcsGAbd9wxn8MPL+TOO4+mT5/27w1J3n+/hD/8YSmHHJLHtdeOY+RIr0VFJGLx059+xAcfePYyRUVhysoiPPfcFj75pIGf/GQi9fVx/vnPVaxcWQvA6NF5/PSnEznmmKJu+4x7guM4rFmzhlGjRu33c6yhIUE8vt2ixzA0wmEdv3+7LHEcl+Zmi3jcxjBUsrP9+HwaTU0mtu31rQsGdTIyfPj9GhkZRqv1AeJxm40bG6ioqAd2P4sEaYqiJUuWpPcp06SjZrLtkZGRgaqq7U6PJV9PTqPtTDQa5Y477qC4uJgf/ehHnRoDeLlS++MHleyGLpyWdhW2gh7evSfRpo828foNr9NU1uS18vjd6QSz0u/mLBzhiZ6kgaDiJUcrjoKRYaS8dFRDRdXV1FRST0LTtP1+AZCkjzxevY/2jpnrCurr42za1IRh6Huc37E3LFpUxg03vEc87jB37mYWLizj7ruP4bzzRqSWcRyXJ55Yzty5mxg4MBPXFbzxxkYA1q6tZ86cDRx/fH9OOWUQs2evZs2aOnw+jTvvPJpvf/sQ5szZwG9+s5iSkiZuuun91HbDYYPbbpvAd787uke6a3vHa/+NK5GwcRwYNSofv1/Dtl1qamI0NZk0NcUJBDTicQdFgcxMH4MGZZGd7ScU8nJNXVfgOC663nG7pnBY45BD8tF1l0iki0TR5Zdf3mWlwIqisGLFik6t6/P5KC4uZtu2bViWhWG0TsxLGkSOGDGirdVZtmwZJSUlAHzrW99qc5mpU6cC9EhnayfqkKhJpLxq1MDufxDlX5fz7+/+Gztukzs0lzP/dCbFx6RvbOnaXtl5sqRdCE8gKZqCP9/vmRrKEnGJRLITrisoK2umujpGJGKlvHT2FUuXVvCDH8wlHnc4/vj+NDSYfPNNNT/96UesWFHDj350FKtX1/HAA4v4/PMKAL78sgoARYGZM8dQWRnlnXc28ckn2/jkE68ZamFhkEcfncb48YUAnHPOcKZMGcSjj37Js8+uoF+/MBddNIqLLhq5i8eQZDv19V4VXlFROHUP6ds3TCRiUlcXp7o6RmFhiJwcP5mZvl0EnKoqqGr6D06GoTFwYCbpuO6kPX3WUaXZvmLSpEm88MILLF26lKOPPrrVewsWLEBRFI488sg21x0wYAA33nhjm++9+OKLlJWVccUVV5CVlUVWVs9y8XQSDma9iaIr6P6OD1usLsZ/rvoPdtxm6ClDufDJCzF20yBxZ4QjcOJOqjSelhw1IVoMFHuoA7ZEItn/VFdH2bChnkBAJyvLt0u3+u5k/fp6rrtuLrGYzQknDODRR6eiaSqPPPIljz76JU8+uZx//nMVpunl+4RCOjfddASJhENZWYRzzx3OUUf1A7zWG2+9tYn33ttMKGTw61+fSN++rfNQMzIMfvrTifzkJ0cB0kusIxoaEoRCOv37Z+zyXYXDPsJhHwMGZHb596imOYORlihKGib2BC666CJeeOEFHnzwQZ588slUntHcuXP57LPPmDp1Kv369Wtz3YEDB3LTTTe1+d6nn35KWVkZV155ZY+LELm2i1nfYlDYQU8z8KrSXv3BqzSUNJAzJIdz/3Ju2oIo2T7DtVyMLM8gUVEVkLMZEomkHYTwkl11XSUetyktbSIY1Pd5qXl5eYRrr32HhgaTww8v5OGHp6ZyTG655UhGjcrlZz/7iHjcIRTSOf74Adx++8R2W1kMGpTF978/nu9/f3yH++5NYkgIr/FsKI2WUOlgWS5CiFbiN5GwaWqysG0XTVMIBg2iUQtdVxk8OItAoP172f78LtMSRZ1NSO4OjjjiCC677DKeffZZzjvvPKZOnUpFRQVvvvkmBQUF3HHHHallFy1axOLFizn00EOZNm3afhx153Etl0RdIq0mr0kW/mkhG9/fiB7UueDJCwjmphfGFY7AjtmoPhV/vj+tliESieTgxnUFJSVN1Ncn6NMnRCLhEI3a9O3bcVJzZ1m1qpZ16+rQdTX1b9GiMv75z5XE4w6DB2cxa9a0XfqjnXHGUI4+uoiKiggjR+aiH6QR74YGryipudmksDCUdhSlLUzTobY23jLFJfD7NWIxB8NQU+1HGhtN6uvj9OkToqgoo0c3l+1V1WdJ7r77boYNG8bs2bN55plnyMnJ4cwzz+SWW25p1Qx28eLFPPzww1xwwQW9UhS5lkuiJoGTcDpMqE6ydclWPvrfjwA49YFT6XtYx+1OoOVJL2ZjZBqtmqdKJBLJzti2i217fm1lZXGamxsJh31s2NCAEJCX130Rojfe2MBtt33Y7vuHH17I738/mby8th8GD/Y+YZblYpoOI0fmUV8fp7IySl5eIBXlsSwX13Xx+XbNGY3HbWIxG9N00HUVn08jErEoLs4kNzdAeXmEaNRm6NAwOTkBwmEvMbpPnzCm6Qmlnh5R2yeiyDRNIpEImzdv5p133uGnP/3pXm1PURRmzpzJzJkzd7vcTTfd1O502c4899xzezWm7sBqtvZIEEUqI7z6g1cRjuDQCw5l/GUdh3yTuKaLarQ4SUtBJJFI2qG52WTTpgYiEQvXdamoSDB4cIBg0AD8OI7bbZVNX3xRye23fwzAmDH5hMMGtu1iWS45OX6uuGIMJ500sMffePcnTU0Whx8eoqgoTEFBEF1XqayMoijgul7uja6r1Nd70aTcXD+GoVJdHUPTVDIzfWRl+YjFbJqazFSTWlVVyM7247qizeO/L/PK9oa9EkUVFRX88Y9/5OOPP6a2tjZtl8y9FUUHA47p4EQctEB6FV5NZU08d8FzqTyi6b+fnn5vOkcgbNGpju4SieTgwDQdGhoSbN7cQCLhkp3tw7YdcnKMVje8vRFEDQ0JHntsGZs2NXLrrRMYNiybL7+s5KmnllNdHWPlylpM02HKlGIeeWRqjyx331fYthfxCQZbPzQLIWhqMhECAgEtFfERQlBVFSUQ8CqxFEXB59MYOTKXPn1ClJdH8Pk08vODLVNgNjU1McrLI9i2IC/Pz5Ah2a3yxJJ5ZEkUxTNV7M10WhQ1NDRw6aWXUl5evkeVaZ1xkD7YEEJgN9sIx+sV1hHN5c08e+6z1G+sJ2tgFt9+4dsEstILDyd7jukZOlqodyh5iUTSPZimQ3V1lFjMoaAgSEaGQWOjSVVVlIaGBLGYTSCgU1joTU155ot7dxN0HJdvvqnm/fdL+Oc/V9HY6EUo5s0r5eSTi3n77U3seIsZMyaf3//+5INCEFmWSyRikUg4eA65XiQn+X34/RqNjVF8Pi+vynW9Ka7MTD+qCtGo1wNMVRVc1/P8KS4Otcq1UhSFnJwAOTmt7xmBgOcrlZcXoKnJpF+/8C7GiAdiTlanRdEzzzxDWVkZAGPGjGHixIls2bKF9957j4kTJzJhwgTq6upYtGgRmzZtQlEUrr76am6++eYuG/yBiptwcSIOarDjH5wQgrd+/Bb1G+vJGZLDd/7zHbKL2+4N19a6dtRGD+n4cnwy5CyRHKS4rhdF2Lq1iaYmE1VVKS+PEA7rNDdbKIpnSJiVFerS60RVVZTLL3+TjRsbUq+NGpVLbm6ARYvKeOutTQCce+5wTj65mOxsP5Mm9es1UzF7SnOz2fJ9Ky2O3ypZWT6KisKpzxyNeh0dcnMDBIN6SrQmW10MHJhBYWEIXVdJJBwiEYu6ujgA/fuHWLlya9rjURSFvLxgu/lZByKdFkUfffQRiqIwefJk/vznP6MoCmvWrOG9995D0zRuvfVWwLvx/ulPf+LRRx/l3//+N1dffXWqjF6yK8IRmI0mApGWq+/q11az7q11qIbKRc9clLYgAnBi3vScL1cmVkskByuRiElpaRNVVVGCQZ1+/TxDPdN0iMdt8vIC3RIREEJwxx0fs3FjAxkZBscfP4Dp04dw+ulDUBSF555bybvvlnDVVWOZPDl909neSkNDAstyGTkyF79fw7LcVAuL3VWHFRbqFBa2XekXCOgEAnrKSPJAbATb1XRaFG3evBmAa665JvXkMHLkSILBIF9++SWu66KqXqb5zTffzIoVK5g3bx7//Oc/ueWWW7pm9AcgVrOFG3PRwh0Lonh9nLk/mwvAsbccS+GhhWnvx0020Mv2SSNGieQgJBkdKilpJB53yM8PthI/Pp/WrRGZZ59dyccfb8Xv1/jXv85O9RhLctllY7jssjHdtv/9RSJhU1fnNS3PzPSMLevq4vh8GqNG5VJQ0H1WBpKO6bQoikQiAAwdOjT1mqIoDB8+nOXLl7Nhw4ZW7TZmzpzJhx9+yEcffSRFURskHaTtRrvD9h1J3v/F+0QqI+SPzOfY247do/05ccdr3OqXgkgiOdhobExQURGlvDxCKKR3q6cQQHOzxSuvrGXevC18/nkFjiNa8mTgJz+ZuIsgOhARQlBXF8d1obg4E11X2bYtQnOzRWFhkAEDMnu0f8/BQqdFUTgcprGxcZfXBw8ezPLly1m3bl0rUTRq1Chge38yiYcQAqvJ8hKrba+vWDqRm00fbeLrZ78G4IyHzkir9UcSx3S88vsMQ+YRSSQHEZblsHlzY0sOiiA319/t+TnNzSZXXPEmy5fX7PLelCnFzJx5aLfuvyfgVX7FCIUMhg7NJifH35KvE8CyXLKy/HtloCjpOjotioqKimhsbGTjxo0UFm6ftikuLkYIwdq1azn99NNTrycr1KLR6F4M98DDiTtYDRaKrqTdYNWKWbz1o7cAOPKaIxl4dPptSYTrtfHw5flk+b1EchBhWQ4bNtRTXh4lL8+/SyVRdxCP2/zwh++yfHkNubkBvve9wzjhhAFkZPgQQrTZ/6o3IISgocFE1xUyMnYf3UlOl+Xk+Bk+PIdwePvyO/6/pGfQ6bPiqKOOYtWqVfz1r3/liCOOSHWsT0aH5s2b18o4cfHixYAsyd8R13YxG0zP26GDpzXhCubeMZfl/16Oa7tYEYvMokwm3z15j/bpxBz0kI4RTr85rEQi6b04jlfWXV4eobw8SmFhsNtLqdevr+eFF1bz7rsllJY2kZFh8NhjpzF2bEG37ndfYJoOdXUJwmEDx3GpqPAcoY2dHjKTyxmGysCBmfTvn7Hbfl+SnkGnj9Cll17Ks88+yyeffMKFF17IDTfcwOmnn86xxx6LpmksX76cBx54gEsuuYR169bx61//GkVRGDPmwEuc6wxCCKxGCzfhptXTbP5v57P0saWpvxVVYfrvp+PPTN9O3zVdFE3ByDZkTzOJ5ADHtl0qKz0hFIvZuK7YJ4KotLSJGTNeJRq1Aa+L/KxZp+43QVRdHcOyXDIyjLRydpJRINN0CIcNwjs8QEajFk1NJkVFGQwcmInjuGzd2kxFRZRgUCMz03N6bm62UFWFoqIwffuGZa5QL6LTomjEiBHccMMNPPzww6xbt4558+Zx+umnk5+fz4wZM5g9ezZPP/00Tz/9NOD90BRF4Tvf+U6XDb4341ouTjQ9x+pVr63ik999AsBpvz2NIZOH4M/0E+6TXtRNuAIn4YALRo7RYVRKIpH0XoQQ1NbG2bKliYaGBKGQTm6uf58Y7bmu4M475xON2owdm8/3vz8+NV22P6itjeH3awwalEVZWTMVFZFdquySER0QGIaKaXoCqqAgI+XonOzZ5bqCYcNyKCrKSOUAjRiRS06On5KSxhZx5Nka9OkTIjNT+r/1NtISRRUVFfTtu2tj0RtvvJERI0bw2GOPtWrEeuedd1JVVcX777+fek1RFK699lpOO+20Lhh278eJObiOixHc/TTWunfWMef6OQBMvG4iR15z5B7tRzheo1ctqGFkGmgBKYgkkgMN03SwLAfHEVRWelVluq7Sp8/edUBPhy++qOeGG55n0KAsRozIYdGiMoJBnYcemsKgQVnduu/dUVfndW4fPjyHnByvCWxJSWOqASp4SeCOIygqChMOG9TXJwgENIqKvKmu/v0zaGxMUF+fIBq1GDgwc5eSeVX1Gp5mZHhRoowMY5/ka0m6h7SO3CmnnMKJJ57IjBkzmDJlSitTwdNPP53TTz+9VasPn8/Ho48+yhdffMEXX3yBpmkcf/zxrarRDmaEI7AjNqpv909u3zz/Da/f9DrCEYyYPoIp907Zs/0ITxAZmYbnWC2nzCSSAwrHcamqirF1axOJhIMQ3ms7dj3vDmzbJRq1eO219fzv/67GdaG8PMrixeUA3HbbhP0qiBobPR+gpCACCIUMRozIxTBUtm1rxjA0MjP9FBWFyc0NoCgKRUUZrbaTND/s0yecmu1oj1DIIBSSuZq9nbREkeM4zJs3j3nz5pGfn8/555/PRRddtItH0c4cccQRHHHEEV032gMEJ+7gWrvPJSpdWMqcG+aAgLGXjOXMP5y5xyaLTsxB82sYWTKHSCI50IjHbTZsqKemJk4o5PWpUlWlWyND8bjNr3+9mOefX43jbH8QPvfc4RQXZ/LKK+s49NB8Lr98/+WONjWZmKbnDL1zewpdVxk6NIfc3AB+v0YolL4tiZwGOzhISxRddtllvP7669TX11NdXc1jjz3GY489xpFHHsnFF1/M6aefLlt3pIkQAitioWrtGzS6jus5VQsYO2MsZz989h6LGsd0UFQFX450rJZIDjRM0yuvr66OUVgY7PbmqK4r+PrrKn7xi09Ztao29XowqHP++f24664T0HWNm2/es+n9zmLbLk1NZqore/Ja2txsEgjoDB+e027rC1VVDqpeXpI9Iy1RdPfdd/Ozn/2MefPm8fLLL/Phhx9i2zaff/45S5cu5Ve/+hVnn302F110EePGjevuMfdqnJiDG3d3m9vz1dNfUflNJf5sP1Pvn7rHgkg4AmEJfHk+mUMkkRxgxOM2mzY1dIsg+vLLSubM2cCgQZlceOEo6uriPPXUct58cyPV1TEA8vIC/OY3J3HMMUWoKqxatWqfRlFcV1BdHSMvL4CigGm6CCEQwnOK7ts3LKexJJ0m7WwwwzCYNm0a06ZNo76+njlz5vDyyy/zzTff0NzczOzZs5k9ezajRo3ikksu4ZxzziEra//NKfdEXNvFbDRRNKXdBqyx2hjz/nceACfdcRKh/D2z3xdCeF5EWXpapf4SiaR34LqCmpoYpaWNNDdbFBR0nSD64otK/u//PkvlBAE89NBS4nE7NU0WCulMmVLM7bcfnWoL4jhul+w/XZLO0Pn5QUaMyMHv11OCyHXFPqmwkxzYdOqumZOTw8yZM5k5cybr16/nP//5D3PmzKG8vJzVq1fzq1/9it/+9receuqpXHTRRRx77J715TpQsZp270skhODtn7xNvC5O4ZhCjrhqz/KxhCuwo16lmS9LloJKJAcCriuor49TXh6hpiaO36/Rt2+oS87v6uoYv/3tYl55ZT0AhqFy2mmDWbGilo0bGwA44YQBXHnlWI45pqjbW4KYpkNzs4VlORiGRm6uv+XzJ7BtF1DIzPQxdGh2qsJLURQUBdkmQ9Il7HUoYfjw4fz4xz/mRz/6EQsWLOA///kP7777LrFYjNdff53XX3+dgQMHMmPGDM4///w2S/sPZITrNXp14g52s71bX6Jlzy1j1SurUHWVMx/as8Rq4XgRIiNsYOQY7UaiJBJJ78FxXDZvbmTr1mZ0XSE/P9Bl0ZD33y/h5z+fT11dHEWBCy8cyc03H0m/fmFcV/DFF5VkZvoYNap7m7Xu6BPk82lkZfnIyQlQVRWlvDyKokB+fpA+fUIYhkowqMuSd0m30WW/LEVROO644zjuuOOIRqO8/fbbvPzyy3z22WeUlpby0EMP8ac//YkTTjiBWbNmddVuezxWk4XVYIECqk9tU+g4psOG9zYw9465AJx4x4kUHVmU9j5SU2aZOr5snxREEskBgOsKSkub2LKlqctK7IUQfPllVSpPCOCQQ3L51a9OYPz47T0sVVVhwoTuf4B1Xc9osqgog/z8AIGATjCooygKBQVBKiujGIbapVOFEsnu6Ba5HQqFuOCCC7jggguora1l7ty5zJ49mxUrVjBv3rzu2GWPxIk72E2eH1F7zVeXzV7Ge3e+R7w+DsCg4wdx9I1H79l+og5qUJWCSCLp5biuoLy8mVjMM2Osqop2WSf75maTm29+n08+2ZZ67ZprDuO22yZ0+7RYe1RXe/lBgwdn7TIGn09j4MDM/TIuycFLt8Ygy8vLeeedd5g7dy6rV6/uzl31OIQrMBtNhBBoRtsXnK2fbeXNW97EtV3CfcKMPn80J/z4BNQ9eCJyEg6KpkhBJJH0cmzbpaTEmyrTNAVVhZycrulm39Rk8l//9TZfflmFz6dx9tnDuPzyMYwZk98FI08PL1/I8xBKphCEwzpDhuwqiCSS/UWXi6KGhgbeeustXnvtNZYuXdpSGeBVLxx55JHMmDGjq3fZI7EiVqojfVvEamO88r1XcG2X0eeN5ty/nrtHYghaSu9tgT/fj+aXFxWJpLcSjVps3dpMWVlzl7pRl5Y28t57JbzwwhrWrasnJ8fP449P3+fNWeNxm4YGk/z8AHl5Qfx+DUXxokGyfF7Sk+gSUWSaJu+99x6vvfYaH3/8MbZtp4RQQUFBmw7YBzJCCJyIg6qr7XoMvfnfb9K4tZHcYbmc8dAZey6IdmjhoYWkIJJIeiOO41JW1sy2bRESCZv8/CBGO1Pte8L69fU8/PAXvPHGxtRrubkBnnxyOqNH77voEHgRovr6BIMHZzFoUJasipX0aDotioQQLFiwgNdee425c+cSiURSr+u6zuTJk5kxYwYnnXRSq15pBwOu6eJa7Rs0Vq2sYs2cNSiqwvmPnY8/05/WdoUQuKYLrjc9p/pVr4WHvMhIJL0OIQRbtjSxeXMjGRk+cnLCe73NpiaTP/xhKc8+uxLX9R5MjzmmiKlTB3HGGUPbdXnuDpqbLaJRCyFg4MBMioulIJL0fPZYFH3zzTe89tprvP7669TU1ACkokLDhw/nwgsv5Pzzzyc/f98+jfQknLiDcEW7UaIls5YAMOrsUfQdl36FhxP3WneoARUEGJmGbOEhkfQyXFegqgoVFVFKSprIze183pDrCl58cS0ffliC4wi++aaaqirPeXrq1EHcfPORjB6d15XDT4umJhPbdhkwIIOsLH+qL5tE0tNJ60wsKSnhtdde47XXXmPz5s3AdiEUDoc544wzmDFjBt/61re6baC9BeF601rtVZtFqiIs//dyACZeNzHt7ToJB0VR8Of5ZesOiaSXUlbm5Q2pqkI0ahMOG50WRKWljfz85/NbuVADDBmSxb33Hsexx/bviiHvMabpEI3ajBqVS9++ex/9kkj2JWmdjaeddloq7JkUQxMmTOCiiy7ijDPOIBiUzfWSuKaLMAVasG3h8sUTX+AkHIqOLGLAxAFpbdMxHYQjpCCSSHoxkYhJaWlTS4qBSiikdzrJeM2aOi6//A3q6xMEgzr/9V/j6Ns3TGamwZQpxfvU3NB1BVVVURRFQVUVHEfQv3/GPp2qk0i6irTPHCEEhYWFqaTpIUOGdOOwei9OwgFBm1Nn8fo4Sx9fCsCkH05Ka37diXvb8+f6ZUK1RNJLcV0vfyiRcFJ9wzrLpk0NXH31W9TXJzjssAIeeuhkiov3bZ9JIQSW5RKP29TWmowa5aeoKJOGhgTxuM3AgZlyukzSK0lLFE2bNo2LLrqIyZMno6oyh6U9kr3HFF/bF4N3bn+HaHWUvOF5HHLOIR1uz0k4APjyfO2W9kskkp5PTU2Mykqvs/ve8P77JfziF59SXR3jkENyefzx6WRnp1eo0VXEYjYNDYlUWX2fPn5GjswlGPRRWBhK5UxJJL2RtO60Dz/8cHeP44DASTgIS7QZ0Vnx0gpWvLgCRVM4+9GzO0yQFo7AtVwC+QEpiCSSXkxTk8nmzQ0EAlqnyu1dV7Bw4TaefHI58+ZtAWDYsGwef/z0fSqIEgmb5mavmmzo0GwKCoKoKmhaWStfJSmIJL0ZebftQpy4F9nZcVqs5JMSVv5nJctf8JKrj/vv4+g/oeMESDtmY4QNtLCcMpNIeivxuM2GDfUkEk6ncmw++6yc22//iC1bmgGvi/3VVx/GddcdTjjc9aaHjuPS1OR1qc/I8OH3azQ2msTjNn6/Tna2n6KiDHJzAy3LO10+BolkfyJFURfh2q7Xg8y3/Unwiye+4O2fvJ36u/jYYo777+M63JaT8IwfpQeRRNJ7sW2XTZsaaGhIdCqP6NNPt/LDH75LPO6QmenjnHOGcfnlYxk2LLtbxlpfn8BxBNnZPvLyAtTWxmlsTJCV5WfIkCwyM30Eg9J9WnJgI0VRF+EmXFzbRW+p+qhdX8t797wHwKEXHMq474xj8ImD2+2DliTVuiPP30pgSSSS3kPSmLGyMkphYTDth5u5czfx+usbicVsPv10G6bpMHnyQB56aEq3tMMQQlBXF8e2BXl5Afr1C5Od7UfTVGIxKyXIdOmHJjlIkKKoi3BinrGioii4tsucG+Zgx2wGnziYc/9ybrtGjjvSqnWHnDaTSHotlZVRSks9Y0YtjRY+juPyu999xuOPf9Pq9WnTBvHgg1O6pWGqaTrU1sbJzvZTXJxJTk6gVT5QMGjIyJDkoEOKoi7ANV2c+Paps6VPLGXbZ9vwZ/o5809ndiiIhCtwbRfX9FqDGNly2kwi6a1EoxYlJY2EQnqHfkFCCBYtKuePf1zK559XADBz5qEcemg+hYVBjj9+QJdHaZqaTKJRC01TGTgwkwEDMvapr5FE0pORZ0IXYMdsXMfFCBoIIVj6mOdFdNKdJ5E9cPfz/8IV2BEb1a/iy/GhB/U9bg4rkUh6DhUVEWIxm379du/m3NiY4IYb3ks5UgcCGg88cCJnnjmsW8YlhKC6Oo7frzJ0aDZZWX4yM33yAUwi2QEpivYS13axm220lvD21iVbqV1XixEyOOzbh+12XSE8XyMjw8CX60PR5MVJIunNNDWZVFREycnZfam8aTrcdNP7LF5cjt+vcfHFo7jmmnEMGJDRLeOybZeamjiZmT5GjMghI8PXLfuRSHo7UhTtJXbURtgCNexFd75+9msADjn3EPyZu78wOlHHmy7LMaQgkkh6OUIIyssjWJZLILDrpbW+PsFTTy3HMFRWrKhh4cIyQiGdZ589izFjur6BthCipVO9jaoq5OUFGDIki3BYCiKJpD26RBStWLGCLVu2EIvFUr3Rdsf555/fFbvd7wjHm/pSDC/BOtGUYOXLKwE4/LLDd7uua7soqoIvxyc73UskBwC1tXEqKiLk5u76MCSE4Gc/+4gPPihNvaZpCg89NKXLBZEQgsZGk1jMJiPDYNgwb6osHDaksaJE0gF7JYoWLVrEPffcQ0lJSdrrKIpywIgiJ+7gmi562PsaV726CitikTssl4HHDOxwXSPLQPPLKjOJpLcTiZhs2tSAz6e1WSn2yivr+eCDUgxD5ZxzhtPUZHLmmUOZPLm4i/Zv4TguANGoJ4YOOSSP3NxAt1SuSSQHKp0WRRs2bODaa6/Fsqy0okMHGsl8IEVTUomKyamz8ZeN323yomu7qJoq23dIJAcAluWweXMj0ajdpkljRUWE++9fCMCNNx7BddftPoq8JziO25I8reFrqX4dPDiLfv3CsqJMIukEnT5r/va3v2GaJrquc9VVV3HyySeTn5+Pz3dwzFe7Ca8MPxnpqVlbw9bFW1E0hXHfHtfhunqGLqNEEskBQEVFhKqqKH367CqITNPhRz+aR2OjyWGHFfBf/7X7a8OeYJoONTVxCguDDB4sc4Ukkq6g06JowYIFKIrC9ddfz/XXX9+VY+oV2DEbXFIJ0sko0fBpw8no134FiWu7KIoio0QSyQFANGqxbVuEzMxdTRqFEPziF5+yZEk5GRkGv/3tSV3mOZQURMXFmQwalCUdpyWSLqLTZ1JNTQ1w4CRN7wmu09LnzO99fY7lsGz2MsCbOmsP4QqcmIOWoaXWlUgkvZfy8gjxuJfDszOPPfYNL720FlVVePDBKQwfntMl+0wkbGpqYgwYkMHgwVIQSSRdSafPppycHAACgUBXjaXXIEzPgVo1vK9v/dz1RKuihPuEGX7q8LbXaclB0jN0fNnSME0i6e3U17dfbfbeeyX87ndLALjjjkmcdNLuCy/SIZGwqayM0txsUVycxZAh2Wm1EJFIJOnT6TNqwoQJACxdurTLBtNbcCynVeuO5NTZYZcctkvD12TZvh2x0fyaJ4hkWaxE0quprY2xbl0dwC4JzStX1vDjH3+IEHDppaO5/PIxe7Wv+voE5eURolGbgoIgY8YUMGxYjowQSSTdQKfPqmuuuQZVVfnDH/5ANBrtyjH1eIQpUlGimrU1rHtnHbDr1JkQ3nSZHtYJFAbwF/hT60kkkt5JRUWENWvqcBxBfn6w1XuxmM0NN7xHNGpz7LFF3HXXMZ2OCgshqKqKoqowenQe48cXcsgheWRn794UViKRdJ5OZ/uOHz+ee+65h/vuu4/zzz+fyy67jMMPP5y8vDx0ffeb7d+/f2d32yNwHRdF9y50ix9ZDAJGTB9B/sjWJmxO1EENej3NpGO1RNL7qaqKsn59PYGA1marjFmzvmLr1mb69w/zhz+cgrGHD0Gm6VBXlwAEoJCV5WPYsBwyM2VlmUSyL+i0KJo6dSoAmqZRWlrKr3/967TWUxSFFStWdHa3PQJFeN5ETWVNfPP8NwAcc8sxrZZxTAdFU6QgkkgOEGpqYqxfX4/f37Yg2ry5kcce8woufv7zo/coopN0oY7HHYqKwuTk+FEUhXDYaLNliEQi6R46fbZt3bq1K8fRu2hJG/rsL5/hmA4DjxnIwEnbEymFELimiz/fn2oUK5FIeieuKygra6a0tAlVVdqM2gghuP/+hViWywknDGDatMFpb7u+Po5lCcJhnUMOyaWwMCQLMSSS/USnRdEDDzzQlePoVaiaSrwhzhdPfgHAMTe3jhIJy8s50oJSEEkkvRnbdtm4sYGysmYyM32Ew7uW3gP84x8rmTdvC4ahpp1HlMwZys0N0K9fmKwsv2zJIZHsZzotii644IKuHEfvQoMv/v4FZrNJ4aGFu5ThO6bjNXqV5bISSa9FCMGWLU2UlTWTnx9sNz9o0aIyHnhgEQA/+tFRDB2a3e42HcclkXDQdZX6+gTZ2X5GjMiVU2QSSQ9B3rU7gZ2wWfIXz4Pk6JuObvVUmOprFpQXOYmkN1NZGaW0tIncXH+7gqiiIsott3yA4wjOOWc4V101tt3tua6gqiqG4wgiEYvMTB/Dh+dIQSSR9CC65Gy0bZsPPviAxYsXU1ZWRjQaJRgM0r9/f4444gimTp2K39+1ZaQvv/wyTz/9NBs3biQQCHD88cdz2223MWDAgLTWnz9/Pn/9619ZvXo1lmUxZswYrrjiCk477bQO193wzgaiVVGyBmZx6AWHtnrPTbjoYR3VJ/WmRNIbcRyXqqoYmzY1EArpu22s+v/+3xLq6uIcemge//M/x+922qymJkZeXoARI3IBUFVFTpdJJD2MvRZFH3/8Mffccw/l5eWp14QQqYvDP/7xD/Lz87n//vuZPHny3u4OgAcffJBZs2YxYsQIvvvd71JWVsYbb7zB/PnzeeGFFyguLt7t+rNnz+aee+4hNzeXM844A13XmTt3LjfddBPXX389t9xyy27XT1acTbp+UiuzRuEKANnXTCLppUQiJqWlTVRWRsnIMNqsMkvy2WflvPbaehQFfvWrEwjuJjrc3Gyi6xqDBmXJyJBE0oPZq7Nzzpw5/PSnP0UIgRCCYDDIkCFDCAaDRCIRNm3aRCKRoLq6muuuu47f//73nHnmmXs14FWrVjFr1iwmTJjAk08+ic/nXbTOOOMMbrzxRu6//35mzZrV7vq1tbX8z//8D4WFhfznP/+hsLAQgFtuuYULLriAWbNmceGFF+5WWDWXNRPIDexi1uiaLqpflX3NJJJeRjLpuaSkkVjMoaAguFvHaMdx+dWvFgJw8cWjOOywgnaXjcdtIhGbkSNzycqSxosSSU+m06KovLycO++8E9d1KS4u5mc/+xlTpkxBVbdfSBzH4YMPPuC3v/0tJSUl3HXXXUyYMIG+fft2esBPP/00ADfccENKEAGceuqpTJw4kQ8//JCKiop297Fy5Ur69evH+eefnxJEAJmZmZxyyik89dRTfP311x1Gm0adOQpfePv+hfD6oQWyA7KNh0TSi7Btl5KSRrZubSYY1OjbN7Tb5V1X8JvfLGHlylqysnzcdtuEdpc1TYeGBpNBgzI73K5EItn/dDqk8cQTT5BIJCguLmb27NlMnTq1lSACz9hx2rRpzJ49m0GDBhGLxXj++ef3asALFy5E13UmTpy4y3vHHHMMQggWLlzY7vrHH3887777LjfeeOMu761fvx6glVhqjxHTR7T6O1mGrwZklEgi6S0kEjbr1tWxZYuXUN1RJMc0HX7604946qnlAPzsZ5PIywu2uazjuKlu9sXFWdJ7SCLpBXT6Dv7JJ5+gKAq33noreXl5u102NzeXW2+9FSEE77//fmd3iWmabNu2jX79+rWKEiVJRnc2bNiQ9jYty2L9+vXcc889zJ8/n2OOOaZNwbUjmk9jyOQhrV5zLK/HmSqbNEokvYJEwmb9+noqK6MUFAQ7THpOJGxuuul9XnttPZqm8JvfnMhFF41qc1lvOi5G375hBg3KQpXRY4mkV7DXjtbHHHNMB0t6TJo0CYAtW7Z0dpc0NDQghCA7u20fkMzMTACamprS3ubJJ59MdXU1AN/61rd45JFHOnyi6/etfmgBDcdxAK8MXwgBBqnXJPuf5LGQx6R3sC+Pl2U5bNjQQEVFlD59QiiKF9lpj1jM5uab3+eTT7YRCGg89NAUTjppYLvrVFVFycz0UVycgaKIA/Y3KM+x3sXBfLzS/cx7XQYhhNij5W3b7vS+LMsCaDNKtOPriUQire25rsupp55KMBjks88+48svv+Tb3/42f//73ykqKmp3vdCoEGvWrEn9rVgKruHiVrkgHwh7HMuWLdvfQ5DsAd19vCzLpawsRlWVSW6uj7q63Z+0W7bE+OMf17N+fQS/X+WOO0ZRWNjEypUr21w+GrVxHBg6NMSqVQdHOyR5jvUu5PFqn06Lov79+7NhwwYWL16cVkXZ4sWLU+t1lkAgAGwXRztjmiYAoVB6CY2qqnLvvfcCnrj7/e9/z9/+9jd++ctf7raCbdzp4ygc5OUdCaelz1mhH80vPUd6Eo7jsGzZMsaNG4emyWPT09kXxyset9m4sYGcnCgjRoR2W2EG8K9/reLXv/4G03TJzDR45JFpHHVU+4Uitu1SXR1j1Khc+vULd/XwexzyHOtdHMzHKxqNtgpmtEenRdFxxx3H+vXr+cMf/sCJJ56Ymrpqi8bGRv7whz+gKArHHXdcZ3dJRkYGqqq2Oz2WfH13Y2mPZH7U888/z7x58zBNs92IVEa/jNQPyo7b+DJ8GEFDJlL2UDRNO+guAL2Z7jpeluWwaVMTtbUJ+vXLQOugDc/LL6/lvvu8oo0TThjA/fef0KHQqa6OU1SUQVFR5kGVRyTPsd7FwXi80v28nc4KvuKKK/D7/ZSUlHDJJZcwb968XabShBDMmzePb3/722zevBnDMLjyyis7u0t8Ph/FxcVs27atzWhRaWkpACNGjNjlvSQbN27kzTffpLKycpf3dF2nqKgI13VpaGjocDzCEaCAHtalIJJIejiVlVFqamL06RPqUBAtWlTGXXd9AsD3vjeOv//9tA4FUUNDgmBQo7j44BJEEsmBRKdFUXFxMXfddRcAmzZt4rrrruPII4/kwgsvZObMmVx44YUceeSRXHfddWzcuBGAe+65h4EDB+7VgCdNmoRlWSxdunSX9xYsWICiKBx55JHtrv/CCy9w66238sorr+zyXiQSYfPmzWRlZXVYUQfgxB30oC7NGiWSHk4sZrFtWzMZGcZuBYsQghdeWMMPf/guluVy+ulD+PGPj+rwoScatbAslyFDsgmH23fBlkgkPZu9uptffPHFPPTQQ/Tp0wchBLFYjBUrVvDZZ5+xYsUKYrEYQggKCwv505/+xIwZM/Z6wBdddBHgtfqIx+Op1+fOnctnn33GKaecQr9+/dpd/9xzz0VVVR5//PFWrUksy+Lee+8lFosxY8aMDkNtruOiKAp6howSSSQ9nbKyCLGYvdu2HaWljVx99Vvcddd8IhGLSZP68ZvfnNRh1Mc0HZqaTAYPzqKgQBo0SiS9mb2uPps+fTpTpkzho48+YvHixZSXl9Pc3EwoFKJ///4cddRRTJkyBcMwumK8HHHEEVx22WU8++yznHfeeUydOpWKigrefPNNCgoKuOOOO1LLLlq0iMWLF3PooYcybdo0AEaPHs0NN9zAn/70J84++2zOOOMM/H4/n3zyCRs2bGDSpEnceuutHY7DjbvoGTJKJJH0ZCIRk4qKKFu3NpOb27Yxo+O4PPPMSh566HNiMRu/X+OWW47kyivHdpiIDVBbG6d//wyKijK6evgSiWQf0yWdCX0+H9OmTUsJj+7m7rvvZtiwYcyePZtnnnmGnJwczjzzTG655ZZW7TkWL17Mww8/zAUXXNBqbDfeeCOjR4/mySefZM6cOTiOw5AhQ7j99tu5/PLLOxRwwhEomiJziSSSHoQQAstySSQcYjGLuroE9fVxTNMhO9vfZrf75maTH/94Hh984OUjTprUj1/96gQGD85Ka59NTSahkM6AARkyj0giOQDole2aFUVh5syZzJw5c7fL3XTTTdx0001tvrc3Ik7YAjWsyhJ8iaSHIIRg06YGqqpiWJaL47gYhko4bJCbG2hzndLSRq677l3WravH79f4+c+P5pJLDklb3DiOSzTqNXoNBrsmEi6RSPYvaYmihx9+GICcnJyUEEm+1hna6jvWmxCuQA/0Sj0pkRyQ1NTE2Lq1mXDYIDPT6LC6bP36eq688k2qqrxqtEcemcr48R33PEwihKC6Ok5+foDCwrZ7n0kkkt5H2qJIURQGDRrUShR1duqot4siRVVQfTKXSCLpCcRiFiUljfh8GuFwxxGblStruOaat6mtjTNqVC5///v0Pepg77peX7PsbB9DhmR3KMAkEknvIe1wR1vtPPa0xceBgqqrKIbMH5BI9jeuKygtbSISsejbt2MH6Y8+2sKtt35AJGIxdmw+jz02vd3ptbZwHJeqqhh5eQGGD8+R02YSyQFGWqJo1apVab12sKD6VZlgLZH0AKqqolRURMjL63gK64UXVvOLX3yK4wgmTerHI49MJSur7Yq0tjBNh5qaOH36hBg6NJuAnEKXSA445FndCVRDhsslkv1Nc7PJ5s2NhEIGRgfn5Nq1dSlBdMEFI7jvvuPx+dIvlGhsTBCN2gwYkMHgwVkYhiyykEgORDp9d7/jjjv4+c9/3m5z1p1pbGzkiiuu4JJLLunsLnsMii6jRBLJ/sSyHEpKGjFNh8zM3TtICyG4774FOI7glFMG8cADJ6YtiGzbpaIiiqIoHHJIHkOHZktBJJEcwHQ6UvSf//wHRVG4++670zJmFEKwePHiVKf73owi/Ugkkv2Gbbts2tTYUjnW8bTZm29uZPHicvx+jTvvPDrtqW/H8Tre9+kTYsgQOV0mkRwMdHiWu67L0qVL202q/vzzz/H7dz8vb1kWb731FkC7neclEomkI2zbpaSkkbKyZgoKgh1Wfi1YsI37718EwPe/P56BAzPT2k9SEBUUBBk2LGePptokEknvpUNRpKoq//znP3nzzTdbvZ582rr22mvT3pmiKEycOHEPhyiRSCRQXx9ny5Ymamvj5OUF2s0jMk2HBQu28eKLa3n77U0ADBuWzX/91/9v776jo6jeBo5/d9N7LySERAIJCIQOIiBKEcGCiF0QBBGkSLXwEwv2XkHBhmAFFBAhVKVKCUgVhVDSSEJ62+xm67x/5N2FkEIaJeT5nMM5MHNn5s4Ou/vsvc+9t121rqPRGNBojPj5SUAkRGNTrfbgWbNmsX37doqKiup0sQ4dOvDCCy/U6RxCiMbFaDSTlqYhNVUDQEBA+Rai5ORCvvjiMPHxeZw4kYdWawJArVbxyCOteeqpjhft/jIYzOTlleDsbE/Llj4EBLhWa+0zIcS1o1pBUUBAAOvXr0en0wGl+UH9+/dHpVKxevXqKvOEVCoVdnZ2eHt7X7SbTQghzldUZCAhIZ+8PD0+Pk4VBjZFRQZGj15PSsq5H20BAS4MGBDOAw+0olUr34teJz9fj8FgpkkTd0JC3HF1lfmHhGiMqp056Otb8QdLSEgILi4yzb0Qon6VlJg4fTqfoiIDQUGuFa5JpigKL7zwFykpRYSGujNzZhciI71p2dKnWmuYleYOleDqak+rVr74+bnIHGRCNGK1Hk5RnckbCwoKMJlM+Pn51fYyQohGyGwuTaguLDQQGFh5oLJ06XHWrk3A3l7FBx/cTIcOgdW+hnUyxoAAF8LDPXFzk0EgQjR2de4w37VrF4899hj/+9//yu3bsGEDvXr1YuTIkRw5cqSulxJCNAJms4UzZ4o4e7YYX1/nSgOi48dzbSPLpk/vUqOASKczkZenJzTUnZYtfSQgEkIAdQyKvv76a0aPHs3u3buJj48vtz8lJcU2P9FDDz1EbGxsXS4nhLjGmUwWEhIKSU4uwtvbqdIRZlqtkalTN6PXm7nppqY89ljbal+jsFCPRmMgIsKT5s29ZTJGIYRNrYOiQ4cO8d5776EoCk2aNOGuu+4qV+ahhx7ihRdeICQkBJPJxP/+9z8SEhLqVGEhxLVJozGQnKwjNbWo0qRqKF0E9qWXdnL6dAGBga68/XbvauUPAWRn67BYoGVLH5o29aj2cUKIxqHWQdGiRYtQFIW2bdvy22+/8eijj5Yr06RJEx555BF+++03oqOj0ev1LFy4sE4VFkJcO/R6E4WFetLTNfz3Xy6FhUYCA10rnRuoNCD6i1WrTqFWq3j//T7VWgwWSkepOTqqiY72JTDQTRKqhRDl1Doo2rdvHyqVihkzZuDhUfUsse7u7kyfPh1FUdixY0dtLymEuEaYzRZSU4s4fDiLw4ezOHEiDzs7FT4+jpXOUq3TmXj++R0sXRqPWq3izTd7061bk2pdz2SyUFxsJCzMEy8vmRpECFGxWo8+y83NBaBVq1bVKt+mTRsAsrKyantJIcQ1wDrUPjtbh7u7I/7+jqjVKsxmS6XH7NqVxosv/kVychFqtYq3376Ju+6KrPY1c3NL8Pd3wd9fpg8RQlSu1kGRj48P2dnZ5OXl4ePjc9Hy1okfXV1da3tJIUQDZ7EoJCUVkJ2tq3Bm6gvl5ZXw9ttxrFhxEoCgIFdefbUnffqEVet6iqKQn6/HwUFN06YeF72eEKJxq/UnRGRk6a+033//vVrlrWunWY8TQjQ+GRnFZGRoq7WY64EDmQwevJwVK06iUsEjj7QmNvaeagVEiqKg1RrJyNDi4GBHixY+eHpKt5kQomq1bikaMmQIu3fv5ssvv6RVq1YMHDiw0rI7duzgs88+Q6VSMXjw4NpeUgjRgBUVGUhOLsLd3fGia4qdOJHHuHEbKCgw0KKFN6++2pNOnYKqPEavN1FcbMJoLO2Gc3a2o2lTD0JC3C+67pkQQkAdgqLbb7+d77//nqNHjzJ16lS6devGLbfcQkREBM7OzpSUlJCcnMz27dvZsWMHiqLQokULHnjggfqsvxCiATCZSmeoNpks+PhU3WKTmqphzJj1FBQY6NgxkG++GXjRtcj0ehP5+Qb8/V1wd3fAxcUeDw9HnJwkGBJCVF+tPzEcHR2ZN28eY8eO5cSJE8TFxREXF1dhWUVRiIyMZMGCBTg4yEKLQjQ26ekacnJK84iqkpBQzDvvxJKZqaVFC2/mzx9w0YDIaLSQl6cnPNyTZs08Zai9EKLW6vQzKjg4mBUrVvD999+zevVqjh49iqIoZcpcd9113HPPPYwYMQJnZ+c6VVYI0fDk55dw5kwRXl5OVeYRbdqUxOzZ/1JSYqFFC2++/nog3t5VtyopikJOjo7gYDeaNvWQgEgIUSd1blu2t7dn1KhRjBo1Co1GQ0ZGBgUFBbi6uhIUFFStkWlCiGuTwWAmKakQABeX8h83pQu/FvHxx/tZu7Z0tvvu3YOZO7dftRKjs7N1eHs7ERHhJSPLhBB1Vq8d7u7u7ri7u9fnKYUQDZSiKJw5U0R+vp7g4LJTcfz3Xw6vv76HgwczbYnRdnYq7rgjmDlz+uPicvFudo3GgL29HRERXpXOgC2EEDUhWYhCiEsiO1tHaqoGP79zK92bzRY++eQAX355GLO5tKvd0dGODh0CeOaZrqhUmdUKcHS60pFmLVvKUHshRP2pc1C0b98+1q1bx5kzZygpKcFiqXxWWgCVSsWiRYvqelkhxFXKbLZw9mwxKSlFuLjYlQlyPv/8EPPnHwJg4MAIpk/vTLNmnrYZrf/7L/Oi59dojGi1Rq67zpOgIJkMVghRf+oUFL344ossW7bM9u8Lk6zPp1KpUBRFEiGFuIYZjWZOn84nM1OHu7sDbm7nusH27TvLvHkHAZgz50YefLB6SwRZWSwK+fklKAq0aOFDUJCrfJ4IIepVrYOi2NhYli5davt3WFgYfn5+MuReiEbKbLaQlFTI2bNaAgJcykzQWFCg5+mnt2KxKNx1V2SNA6LiYiOFhXp8fJwJC/PEx0dGsgoh6l+tg6IlS5YApcHQ/PnzZfkOIRoxa1J1WpoGf/+yAZGiKLzwwl+kpRXTrJkHL73Uo9rnNZks5OSU4OhoR2SkN0FBbjg4SFK1EOLSqHVQ9N9//6FSqXj++eclIBKiEbMGRMnJRfj4OOHgUHZo/C+/xLN+fSL29iref/9m3N0dq3Veg8FMbm4JgYGuNG3qUe3jhBCitmodFBkMBgDat29fb5URQjQs1oAoMbEQT8/yy2qcOpXPa6/tBmDq1M7ExARU67wlJSby8/U0bepBeLinzEEkhLgsav1JExISAoBGo6m3ygghGg5FUUhNPRcQXTg5o15vYvr0LZSUmLnxxhDGjGlXrfMWFxspKDAQEeElkzIKIS6rWn/aDBgwAChNuBZCNC7WgCghoeKACODdd/dx7Fguvr7OvP32TajVFx8pptGY0OmMREZ6ERbmUa1jhBCivtQ6KBo7dixBQUF8/vnnbN26tT7rJIS4ymVmaqsMiDZsSOS77/4F4K23ehMYWPl8QhaLgk5n4uzZYtRqiIryJSRE1jETQlx+dUq0fuqpp3j11VcZP3480dHRxMTE4Ovri7191aedNGlSbS8rhLjCtFojycmFuLraV9hl9tFH+1m48B8ARo5sQ58+YeXOoSgKBQUGSkpMqNUqHBzsCAtzx8nJDX9/l8tyH0IIcaFaB0UjRowo80vu+PHjHD9+vFrHSlAkRMNksZQmVpeUmMvNJp2bW8Ljj6/n6NEcAIYNa8nMmV3KncM6qszDw4mICE9cXBxwcFDj4KCioECG2wshrpw6zWhd1QzWQohrT3a2lowMLb6+ZSdPzM3VMXLkOuLj8/Dxceb113vRr1+zcsdbLAq5uSWEhrrTtKlHmdFqZrP5ktdfCCGqUuug6NixY/VZDyHEVa6oyEBSUiEuLnZl5iLKztYxatRaTpzIJyDAhUWLBhEZ6V3hOXJydPj6ls5KLSvbCyGuNjLWVQhxUXq9iYSEfAwGc5lV6TMztYwYEcuJE/kEBrqyePHgSgMijcaAvb0dzZpJQCSEuDpJUCSEqJJWayQhoYD8fH2ZJOiMjGJGjIjl9OkCgoPd+P77wTRv7lXhOQwGM8XFJsLDPcsEVUIIcTWpdfdZWlparS9qnfhRCHH1UhSFrCwtycmF6HRm/P1dbIMr0tM1PProWpKTiwgJcWPx4kGEhXlWeB5rHlFIiHuVQ/OFEOJKq3VQ1K9fv1odp1Kp+Pfff2t7WSHEZWCxnJut2sXFrsxIs4wMLSNGrCUlpYjQUHcWLx5E06YelZ4rJ0eHj48zzZp5ymSMQoirWq2DotqOPJMRa0Jc3cxmC8nJhZw5U4Snp1OZuYgURWH27B2kpBQRFubB4sWDCAlxr/RcRUUGHBzsiIjwkjwiIcRVr9ZB0Ztvvlnl/pKSEvLz8zlw4AA7duzAw8ODDz74gBYtWtT2kkKIS8xstpCUVBoQ+fo6lwtkVq06xbZtZ3BwULNgwYAqAyKDwYxWayIqygcPD1nhXghx9at1UDR06NBql/377795/PHHmTVrFqtWrartJYUQl5DBYObMmaJKA6KcHB1vvLEHgEmTOlY6ygxApzORn19CWJin5BEJIRqMyzL6rHPnzkyYMIHMzEy+/PLLy3FJIUQ1FRToOXkyj8OHMysNiCwWheef30F+vp5WrXwrXfFeURSys3VotUYiIrxo1sxT1jATQjQYl21I/m233QbApk2bLtclhRBVMBjMJCUV8O+/2Zw9W4y9vZqgINcKc38+//wQmzen4Ohox1tv9S4zeaOV2WwhM1OLm5sDrVv7ER7uhb29zPohhGg46rTMR024uJTOb3L27NnLdUkhRCUKCvQkJRWQl6fH29upwpXurTZtSuLTT/cD8PLLPWjd2q9cGZPJQna2Dn9/F5o398bZ+bJ9tAghRL25bJ9cu3btAsDNze1yXVIIUYH0dA3JyYWYzQpBQa6VDpPXao28//4+vv/+PwAeeCCaYcOiypUzGMzk5Oho0sRdRpkJIRq0Sx4UKYrCH3/8wWuvvYZKpaJ9+/aX+pJCiErk5upISCjA2dkOH5/KR4SdOpXPhAmbSEwsBEoDotmzbyhXrjQgKiE01IOICOkuE0I0bJd08kaj0UhBQQEGgwFFUVCpVDz66KO1vaQQog50OiOJiYWo1Src3SsPiDZtSuKZZ7ZRXGwkONiNN9/sxY03hpYrV1JiIj9fT1iYB+HhntjZSUAkhGjYah0Upaam1uxC9vY89dRT9OjRo7aXLGPlypUsXryYhIQEnJ2d6dmzJ9OmTSM0tPyHd0V2797NV199xeHDh9FqtQQGBnLLLbcwceJEfH1966WOQlwt9HoTSUmFFBcbqhwiv2jRUd58cw+KAt26BfPxx7fg6+tSrpxOZ6Kw0EB4uCdhYTJTtRDi2nBJ5ylSq9W4uLgQERHBLbfcUu2A5WI+/PBD5s+fT4sWLXj44YdJT08nNjaWHTt2sGzZMsLCwqo8fvny5fzvf//D2dmZAQMG4O/vz8GDB/n+++/ZvHkzS5YsISAgoF7qKsSVlp9fQlJSIYWFBvz8XCocIp+To2PBgsMsWnQUgIceasXzz99Q6Siz/Hw9zZt70bSphwy5F0JcMy7ZjNaXyrFjx5g/fz6dO3fm22+/xdGxtBtg0KBBTJo0iddff5358+dXenxBQQGvvfYarq6u/PLLLzRv3ty27+OPP+azzz7jvffe4+23377k9yLEpZaRUUxCQgGgEBhYPiDatSuNzz47yL59GVgspUvwzJjRmbFjYyoNdnJzS/D3d6FJE3cJiIQQ15QGlwSwePFiACZOnGgLiAAGDBhA165d2bJlCxkZGZUev3XrVoqLi7nvvvvKBEQAEyZMwNHRkc2bN1+aygtxmShK6YKuJ07k4eioxte3bECUklLI+PEbGTVqHXFxZ7FYFNq29eejj27hiSfaVxrs6HQm7OzUNG3qIUnVQohrTrVailauXAnAXXfdhVp9ZT8Id+/ejb29PV27di2374YbbmDv3r3s3r2bIUOGVHh8ZGQk06ZNo1u3buX22dnZYW9vj1arrfd6C3G56PUmUlM1pKZqcHd3wM3NwbZPURSWLDnO22/HodWasLNT8fDDrXnssbaEhla+jhmUdpsVFOiJiPDCy8vpUt+GEEJcdtUKip577jnUajUDBw60TcJ4JRgMBtLS0ggNDS3TSmRlzSU6ffp0pedo06YNbdq0qXDf9u3b0Wq1le4X4mpXWKgnIaGA/Hw9fn5ll+tQFIXnntvOypUnAejaNZg5c26scg2z82Vnl3abVbUIrBBCNGTVzilSFKXSfTqdjptuugm1Ws2ePXvqpWIVKSgoQFEUvLy8Ktzv4eEBQFFRUY3PXVRUxBtvvAHAQw89VGVZi8WC2Wyu8TXE5WV9Ro3lWWk0BuLj89DpTAQElHaXmc0W2/5vvvmHlStPYm+vYubMLgwffj1qddkylcnNLcHZWU1YmDsqlXJJXtPG9ryuBfLMGpbG/Lyqe8/1MnmjoigUFRVd8qRLo9EIUGEr0fnb9Xp9jc6r0Wh44oknSExM5KabbuLee++tsvzJkydrdH5xZR05cuRKV+GSKykxk5ysQ6s14ePjSHZ22f2HDhXwwQfHABg1qhldu6o5fvzYRc9rMlkoKDDi7GxH06YuxMenX4rql9EYnte1Rp5ZwyLPq3INaoEiZ2dn4FxwdCGDwQCAq2vl87BcKCsri3HjxnH06FHat2/Phx9+eNHgrkWLFri7SxfC1c5sNnPkyBHatWuHnd21u/SExaJw4kQeRqOWwEDXMv9/FUXhhx+O8f77J7BYYOjQFkyb1rNaP2CKigxotUbatXMlNNSjTG7SpdBYnte1RJ5Zw9KYn5dWqyU+Pv6i5RpUUOTu7o5ara60e8y63dqNdjHHjx9n3LhxpKenc8MNNzBv3rxqBTtqtbrR/YdqyOzs7K7p55WbqyUnR09goFuZEWEFBXqefnorW7eeAeDmm8OYM+dG7O2rfi3MZgs5OSU4OtrRqpU/gYGVr492KVzrz+taJM+sYWmMz6u699uggiJHR0fCwsJIS0vDaDTi4FD2l2tKSgpQ2pJzMbt27WLSpEloNBruuusuXn/99Uq75YS4Wun1JlJSCnF2tisTEJ0+XcCTT24kMbEQJyc7nnmmK4880vqiLUQGg9k2D1GzZp5VLgcihBDXmgY30Ui3bt0wGo3s37+/3L5du3ahUqno1KlTlefYt28f48ePR6PRMH78eN59910JiESDoygKaWkaNBojnp6Otm2//XaS++5bRWJiISEhbixZcgfDh19faUCkKAo6nYmcHB15eaVrmbVs6SMBkRCi0WlwQdGwYcOA0qU+SkpKbNs3btzIvn376Nu3L8HBwZUen5eXx9SpUykpKWHKlClMmzbtktdZiEshJ0dHWpoGHx8nVCoVhYV6nnrqT555ZhsajZHOnYP45Ze7aN3ar8LjSwdIGMjI0KLXm/HxcaZ1a18iIrxwcGhcTetCCAENrPsMoGPHjjzyyCP88MMPDBkyhH79+pGRkcHatWvx9/dn1qxZtrJ79uwhLi6O1q1b079/fwAWLlxIVlYWnp6emM1mPv300wqvM3HixCs+UaUQldFqjSQlFeLgYIeTkz1FRQZGj17PkSPZODiomTixA2PHxlQ667ROV7rCvYeHAy1aeOPr64Kzc4P7OBBCiHrVID8FX3jhBZo3b86SJUv47rvv8Pb2ZvDgwUyZMqXMYrBxcXHMnTuXoUOH2oKibdu2AVBYWMjcuXMrvcaTTz4pQZG4KplMFhITC9BqTQQFuaLRGBk7dgNHjmTj7e3EV18NpF07/0qPz87WoVaruO46L4KD3cpM8CiEEI1ZjYKil156qcIM7vMnRTq/paYiKpXKNklibalUKoYPH87w4cOrLDd58mQmT55cZpt1yRIhGiJFUUhJKSQrq3T4PcALL+zgwIFMvLwc+fbb2yrtLgPIzdXh7GxHZKSPLNUhhBAXqFFQ9Pvvv1e6z5rEWZ2go65BkRCNVUaGljNnNPj5uWBnp2bjxkRiYxOws1PxxRe3VhkQFRUZUKnUNG/uLQGREEJUoF6W+RBCXFo6nZGMDC1paRrc3BxwdLQjP1/PnDm7ABg7th0dOgRWeKyiKOTllWCxQIsW3nh7O1/OqgshRINRraDo2LGLLwcghLg0srK0JCWV5hB5eTnh4mKPoii88spOsrJ0NG/uxYQJHSo81jrvkJeXE2FhHvj6XrkFnYUQ4mrXIBOthWgsMjKKOX06H3t7NcHBbrbtixYdZc2a0m6zN97ojZNT+bdyYaEenc5M06YeNG3qIQnVQghxERIUCXEVUhSF9HQNCQmFuLjYlZlIcdeuNN55Zy8Azz3XjY4dy3abmUyly3Q4O9sRHe1DQIDrJV+sWQghrgUSFAlxlTGbLaSkFJGSUoS7u0OZhVhPncpn6tTNmM0KQ4e2YMSI68scq9EYKS42EBDgSliYB25uMiu1EEJUlwRFQlxFLBaFhIQCUlM1+Po6lekWy8rSMnbsBvLz9bRvH8CcOTeWaQEqLNRjMFho2dL3si/iKoQQ1wKZnVCIq0haWhFpaRr8/JzLBESHDmUyevR6UlM1hId7Mn9+/zL78/P1mM0KLVv6EBzsJgGREELUgrQUCXGVyMwsJjGxEC8vJ1tSdEGBnjlzdrJmTQIAvr7OfPnlrWVGkZWUmDAaLURH++Dv73pF6i6EENcCCYqEuMIURSEjQ0tCQj7Ozna4uJS+LRMTCxg3biOJiYWoVDB0aEumTu1EUNC5UWgWi0J+vp7wcE/8/GS4vRBC1IUERUJcQRZL6bIdyclFuLk54O5emlS9Z086kyf/QUGBgZAQNz79tB9t25ZfzywnR4evrzMhIe4ywkwIIepIgiIhrqD0dA3JyYV4e59Lql627Dgvv7wTk0mhffsA5s3rR0BA+W6xggI9Dg52NGvmiYODzEEkhBB1VetE67lz5zJ37lxMJlO1yms0GmbNmsWUKVNqe0khrik5OTqSkgpxd3e0BUQLFhxi9uy/MJkU7rijOYsXD6owINJojJhMFpo398LTU9YxE0KI+lDrlqK5c+eiUqkYM2YM9vYXP42iKKxYsQJXV0kEFaKgQG+bqdo6D9GKFSf44IO/AZg0qQOTJnWssEtMqzWi1Rpp0UISq4UQoj5dNJopnVk3vdL96enpODtXvcCk0Whk9erVAJL3IBq9oiIDp07lYTRa8PcvTY7etu0Ms2fvAEoXd508uVOFx+p0JoqKjFx3nSdBQRIQCSFEfbpoUKRSqZg9eza7du0qtx3g9ttvr/bFVCoV7dq1q2EVhbh2aDQGTpzIQ6czERDgiqIofPfdv7z1Vhxmc2mX2fTpXcodpygKGo0RrdZERIQnoaEe8gNDCCHqWbVyil566SUcHBxQFKVOf4KDg/nf//53qe9JiKuSTmfk1Kl8tFoj/v4uKIrCSy/t5PXX92A2K9x5ZyRvvtm73MSLer2Js2e1ALRs6UPTphIQCSHEpVCtnKLw8HCWLVtGQUEBUPqrdeTIkahUKhYsWFBl95lKpcLOzg5vb2/Cw8Oxs5NRMqLx0etNnD5dQGGhgcBAF1QqFfPmHWTJkuOo1SqefbYrI0e2KRfsFBUZ0OlMhId7EhzshrOzDBgVQohLpdqfsNHR0RVu79q1Ky4uMmmcEJUxmSwkJBSQm1tCQEBpQBQbe5pPPtkPwJw5N3L//WXfX4qikJNTgr29mqgoWeleCCEuh1r/7Pzjjz8AJCASogoWi0JyciEZGcUEBJQu0rpjRyrPPrsdgMcea1MuIDIaLeTk6PD2diIiQobcCyHE5VLroCg0NPSiZTIzM8nIyKBp06b4+PjU9lJCNEiKopCaWkRqahF+fi7Y26vZtSuNCRM2YTCY6d+/GU8/3bXMMUajhexsHSEh7jRr5lFm0VchhBCXVq0nb7Q6ePAgr7/+Ovn5+bZtOp2Op556ij59+nD//ffTq1cvZsyYgUajqevlhGgQFEXhzJkiEhML8fQsXeA1Li6dJ5/chF5v5pZbwvjww1uwszv3FjSZSluIQkPdad7cSwIiIYS4zOr0qfvee+/x9ddfA3DHHXfg7e0NwCuvvMKGDRts5cxmM7GxsaSmpvLTTz9JboS4pmm1RrKztSQlFeHp6YiLiz379p1l3LiN6HQmevcO5ZNP+uLoeG7QgcFgJje3hKAgVyIivMoES0IIIS6PWgdFe/fu5auvvgLAy8sLo9EIQFZWFqtWrUKlUtG6dWsmTJjAv//+yxdffMGhQ4dYuXIlQ4cOrZ/aC3EVMZkspKQUkpmpQ6834e3thLOzPQcPZjJ27Aa0WhM9e4Ywd26/MgGRRmOguNhE06YehIV5YG8vAZGoHoPBUO2lli4Fs9kMgFarlZHFDcC18rzs7e1xdHS8NOeu7YFLly4FoH379nz11Vd4eHgAsGHDBsxmMyqVivfff5/rrruO/v37//8Q5HmsXr1agiJxzbGOMEtP1+Dl5YSPT2ly9OHDWYwZsx6t1kT37k2YN69/mWH1RUUGDAYzUVE+BAbKCDNRPbm5uZw9exadTnelqwJAfHz8la6CqIFr4Xm5uLgQHByMr69vvZ631kHR/v37UalUTJs2zRYQAWzbtg2Ali1bct1119m2Dx48mHnz5nH8+PE6VFeIq4/ZXBoQpaUV4e/vioNDaUvPP/9kM2bMejQaI127BjN/fn9cXM695XQ6EyUlJlq08CEoyO1KVV80MLm5uSQkJODp6UmTJk1wdHSUYFo0GoqiYDAYyM7OJiEhAbPZTEBAQL2dv9ZBUU5ODgBRUVG2bUajkbi4OFQqFT179ixT3s/PD6BMQrYQDZ01oTo9XVMmIPr77wyeeGIDGo2RTp0CWbBgAK6uDrbjSkpMFBToad7ci8BAWcNMVN/Zs2fx9PSkRYsWEgyJRsnNzQ1vb29OnjxJfHw8x48fp1u3bvXSpVbn5AWDwWD7+759+2zNuTfeeGOZctnZ2QAXXTxWiIYkK0tLSkoR3t5OODioMZksrFx5skwL0Zdf3oqb27mASKMxUFBgIDzck5AQWbJDVJ/BYECn0+Hv7y//b0SjplKp8Pf3x9nZmT179thSd+qq1kFRWFgYAP/++69t26ZNm4DSwKd79+5lym/cuBGAiIiI2l5SiKuGxaKQmVlMQkIBLi72ODvbs3LlSW699ReefXYbOp2Jm25qypdf3oq7+7lfLwUFegwGCy1b+tCsmWe5dc6EqIo1qfpSJZkK0ZBY3wfBwcEcO3aMtLS0Op+z1t1nvXr14sSJE7z77rv4+PiQlZXFL7/8gkql4uabby7zpo2NjeWLL75ApVLRp0+fOldaiCvFbLZQVGTg7NlisrJ0ODvb4eHhyJdfHua99/YB4OPjzPDhrXniiZgyo8yKigyYzQotWnjj7y9dZqL2pJVIiHPvA2dnZwwGA6mpqbYGm9qqdVA0cuRIfv31VxITE3n44YeB0vwKe3t7nnjiCVu5fv36kZaWhqIo+Pv78+ijj9apwkJcCYqikJmpJT29mKIiA2q1Cj8/Z+zt1cybd9C2jtnjj7dj8uSO5RZu1WiMlJSYadlSAiIhhKhvKpWqXkZj1rr7LDg4mK+//pqIiAgURUFRFLy9vXn33Xdp3bq1rZyHhweKohAREcE333yDl5dXnSstxOVkNltITi4kPj4Pg8GMv78zAQGly3YsX37CFhBNm9aZp5/uWi4gKizUU1JiIjLSm8BAGWUmhBD1TaVSYbFY6nyeOiVat2vXjrVr17J69WqWL1/Otm3bGDRoUJkyI0aM4OOPP2b16tVlRqoJ0RBY5x9KSirEy8sRb28n22zTBw5k8uKLfwEwYUIHxo9vX+743NwSzGaFli19CA6WgEiI+jJr1iyio6Ntc+Zd6NtvvyU6Opro6Gj27dtXYZmnn36a6Oho1q5dC0Dfvn2Jjo4uMyGmwWDgiy++KJPE++mnnxIdHc2yZcvq8Y5qLyUlhRUrVtToGKPRyJo1a3jiiSe45ZZbaNu2Ld27d2f06NGsWbMGRVHKHWN9fRYsWFDluaOjo7npppvKbBsxYgTR0dG8+OKLVR5b0TO4nOpl6twWLVpw/fXXV5j8N2zYMAYOHIi9vazjJBoWk8lCYmKBbUFXawuQoihs3pzMpEl/YDRaGDAgnMmTO5Y5VlEUsrK02NuriIryJSBAusyEqE89evQASufMq8j27dtRq9W2v1dk3759qNVq22jpRx99lEmTJtmOAxg+fDjvv/9+hUHC1eDYsWMMHjyYv/76q9rHpKSk8NBDDzF9+nROnjxJt27dGDVqFL169eLgwYNMnz6dqVOnVhqYzJ07l5MnT9aqvkuWLGHnzp21OvZyqLdIJTc3l/3795OWloZWq8XFxYXQ0FA6dOiAv79/fV1GiMvCYlFITi4kLe3c/ENGo4Xt28+waNFRdu9OByAqyoe33rqpzCgyvd5Efr4Bd3dHIiO98PR0ulK3IcQ1yxrIVBQUlZSUsHfvXvr06cOePXvYvn0706ZNK1PmzJkzpKWlERMTY0vrGDVqVLlzWaeTuVoVFBSUmRrnYoqKihg1ahSpqak8/fTTjBo1qkyjRV5eHk8++STr1q3D29ubOXPmlDuHwWDgueeeY8mSJbVaLmT27NmsWrUKd3f3Gh97qdU5KMrIyOCtt95iw4YNFfbnWUecvfzyywQFBdX1ckJccoqikJpaRGqqBl9fZxwc1KxZc5o33thDdnZpIp+Dg5qRI9swfnx73N1L5yAqXeW+BAcHNU2auBES4l5mwkYhRP3x9/cnKiqK+Ph4srOzy/z4jouLQ6/X07t3bxRFYevWreTm5pZZEsLapXbhRMPXunfffZczZ84wfvx4Hn/88XL7fXx8+Oyzz+jbty+//PILY8eOpWnTpmXKtGnThiNHjvDVV18xbty4Gl2/TZs2HD16lHfeeYdXXnmlTvdyKdSp++zYsWMMHTqUdevWYTabbQnX5/+xWCxs2bKFIUOGcOzYsfqqtxCXTFaWlqSkQjw9HXFwUPPJJ/uZPn0L2dk6/PyceeyxNqxbN4ynn+6Kh0dpl7HRaCErS0dAgAtt2/rTooWPBERCXGI33HADUL61aMeOHUDp1DE9e/ZEUZRyXWh79+61lbE6P59lz549REdHk5qaCpR+mY8YMaLMOSwWCwsXLmTQoEG0a9eO3r17M2fOHAoLC8vVNT09nRdffJGbb76Ztm3b0rNnT2bMmMGJEyfKlLNed+bMmeXOsWzZMqKjo/n0008BeO6552wjun///Xeio6NZvnx5pa+XVqvl999/x9XVlbFjx1ZaztfXl5dffpk333wTN7fyuZBvvvkmjo6OzJ07t1z9L2b27Nn4+Phctd1otQ6KdDodEyZMIDc3F3t7e0aOHMmSJUvYt28fR48eJS4ujh9//JERI0Zgb29Pfn4+U6ZMuWoWMBTiQoqikJFRzOnTpRMyOjioee657cybdxCAMWPasXXrgzz3XHeaNj233p/RaCEnR0dIiDuRkd5lJmsUQlw6lXWhbd++nbCwMMLDw21BT0VBkZubGx06dKjw3KGhoUyaNMm2tueECRPKLWb+ySef8Mknn9C+fXseeeQR3Nzc+PHHH8sFHP/99x9DhgxhyZIlNGvWjOHDh9OuXTtiY2O59957K815upj+/fvb6hQVFcWkSZPKjP6+0N69e9FqtXTq1OmiXVd33303d911Fz4+PuX2RUZGMnnyZAwGA7NmzarRTNJ+fn62ZOvZs2ej0WiqfezlUOvusx9++IG0tDRcXV355ptvyv3H8vT0pFOnTnTq1Ik777yTxx57jOTkZH777TcefPDButZbiHplMpUOu09N1eDmZo+Tkz0zZmxh3bpE7O1VzJnTk3vvLT960mJRbAHRddd52UamCXElKIqCUWu80tWoFgdXhzpPQtm1a1fs7e35+++/bdtSU1M5ffo0Dz30EADNmzcnNDSUv/76C0VRUKlUZGZmkpSURN++fSsdBNS0aVMmT57MihUrKCoqYuLEieXKlpSU8Ouvv9K8eXMApk6dyuDBgzl48CDHjh2jVatWWCwWnn76aQoKCnjjjTcYNmyY7fht27Yxbtw4Zs6cyR9//FHjHJv+/fvj4eHBihUriI6OZvLkyVWWt874fP5i7bU1ZswYNm7cyOHDh2vcjTZ48GDWrVvH+vXrr7putFoHRZs2bUKlUjFhwoRKI22rmJgYJkyYwLvvvsvq1aslKBJXFb3eREJCAZmZWnx9nVGrVUydupmNG5NwcFDz0Ue30L9/eIXHZmXp8PNzoVkzTwmIxBWlKAoLey0kZWfKla5KtYT1DOOx7Y/VKTByd3cnJiaGI0eOUFJSgrOzs63V5fxusZ49e7J06VL++ecf2rVrZ8snOr9MbQwZMsQWEEHpzMq9evViyZIlJCUl0apVKw4ePMiJEyfo1atXmYAI4KabbuLuu+9m+fLlrF+/vtz++mbt1quoS6ym7OzseOutt7j77ruZO3cuffv2pWXLltU+/qWXXiIuLo4lS5YwcODAqya3q9af4gkJCQAMHDiwWuWt5RITE2t7SSHqXVGRgRMn8mz5QA4Oal57bTcbNybh6GjHZ5/1rzAg0mqNZGRocXNzICLCs8xyHkJcMY1w9Y8ePXpgNBo5fPgwUNpN5uDgYMs3gnPBz+7du4Fz+UQXLlxeUxW1uFi7m7RaLXBufdAL1wO16tKlC1DaxXapWRPNCwoK6uV8kZGRPPXUU7bRaNdCN1qtW4qsD9za33ox1mbBihLQhLicFEVBozGSlaUlM1OLyWQhIMAFtVrFggWH+OmnY6hU8P77fbjppnOjLsxmCxqNEZ3OhJOTPc2aeRAY6IqLiyRUiytPpVLx2PbHGlX3GZQGNvPmzePvv/+mU6dO7N69mw4dOpTpiurRowd2dnbExcUxduxY9u3bR2hoaJ27kZydnSvdZ53XqKioCKDSrjHrqGzrd+qlZF0XLCkp6aJlc3JyUKlUZUbsVWT06NFs3LiRQ4cO8eWXXzJ+/Phq1+f8brS3336bV199tdrHXiq1DooCAgJIT0/nxIkTdO3a9aLl4+PjAWTOInHFWPN/srK0FBToMZkUvLwccXa2p7jYyKuv7mLFitIJyWbN6s6tt0bYjtXrTeTl6fH0dCI01B1vb2cZXSauOiqVCke3xpXo3759e1xdXTl06BCHDh1Co9GU6xbz9PQkJiaG/fv3k5uby4kTJ7jvvvsuS/2swVBGRkaF+60NBd7e3sC5RU4rmiyyroGTNcF6//79aLVaXF0rn1T2448/ZunSpUybNq3KfCE7OzvefPNN7r77bubNm0e/fv1qVKeXX36ZuLg4li5dym233VajYy+FWnefderUCUVRmD9//kXLWsupVCo6depU20sKUSulLUMG4uNzOXYsl8JCAx4ejgQFueLsbM/Jk3kMG7aKFStOolarmD69MyNHtrEdX1xsJD/fQLNmnrRt609IiIcEREJcJRwcHOjatSv//PNPlblCvXr1QqPRsGrVKhRFuWw5LNdffz1wrsvuQtYuPesyWA4OpZ8txcXF5cpW1MJTk9Y2R0dHhg4dSklJSZVLdZw9e5a1a9eiKEq18q4u7EarCV9f3zLdaCUlJTU6vr7VOiiyZvbv3LmTGTNmkJ+fX2G5/Px8ZsyYYZuPQJKsxeWi15tITdVx+HAW//yTTVaWDl9fZ3x9nW05QJs2JXHffb+TkFBAUJArixcPYty4c2uYFRbq0elMREZ6ER7uib29JFMLcbXp0aMHWVlZrFmzBl9fX9q0aVOujDUIWrp0KXZ2drZlQi7GGqQYjbXrluzYsSPNmzfn77//ZsmSJWX27dy5k+XLl+Pl5WVrYQkPD8fe3p79+/eX+V5NSkri999/L3d+64i46tbvqaeewt/fny+++IKvv/66XB5QSkoKTz75JIWFhdxzzz0VvpYVGT16NO3bt+eff/6pVvnzDR48mIEDB5KWlkZOTk6Nj69Pte4+69y5M/fffz9Lly4lNjaWTZs20a1bNyIjI3F1dUWr1XLq1Cni4uJsU5Dff//9tqQyIS4lg8HM6dMFZGToCQ5WcHd3KJMMfeBAJl98cZg//0wGoFu3YD7++BZ8fV1sZfLySn+xtGzpI2uXCXEVswY4x48f54477qiw9SQmJgZPT09OnTpF+/btbUt7XEyTJk1ITExk5syZdOvWjZEjR9aobmq1mvfee49Ro0bx4osvEhsby/XXX09iYiJbtmzBycmJd99915af6+vry2233cbq1asZNmwYt956KwUFBaxbt442bdoQFxdXrn5QOrz/7bffpl+/flV+z3p6erJo0SLGjh3LO++8ww8//ECPHj3w8vIiKSmJbdu2YTAY6Nu3Ly+99FK179PajTZ06FD0en2NXiMo7Ubbu3cvubm5NT62PtVpmY85c+bg6OjIDz/8gF6vZ8eOHbaZRK2s/aIjRoyocbOaELWh1RpJTi4kK0uHt7cDHh6O2Nmpyc7W8csv8axZc5r4+DwAVCoYMeJ6nnmmGw4O51qB8vJKUKlUtGjhXSZQEkJcfaKjo/Hz8yMnJ6fS7h5r69D69etr1HU2c+ZM/ve//7F161bi4+NrHBRB6WzYK1as4PPPP2f79u38/fff+Pr6MmTIEMaOHUtkZGSZ8q+99hpBQUHExsby3XffERYWxtSpU+ncuTP33HNPmbJNmjRhxowZfPvtt3z//fe4uLhctPGhRYsW/P7776xYsYLY2Fi2bdtGXl4ebm5udO/enWHDhjFo0KAa36e1G+3dd9+t8bHWbrSpU6fW+Nj6pFLqYenf+Ph4li1bxt69e0lPT6e4uBhXV1dCQkLo0qUL9913H9HR0fVR3ytKq9Xy33//ERUVVe1Rd+Ly0emMpKcXk5Wlw2Aw4+PjSHz8caKjW7F8+QnefXcfRUWlrZYODmqGDGnBmDHtaN687C/GwkI9ZrNCy5Y+EhBdRmazmYMHD9KhQ4daLTLZGFg/g1q3bl1lkqwQjYH1/ZCYmGgb9FVZond13zt1XhAWShPEnn/++fo4lRC1Ulio59SpAjSa0hFi3t6OLF16nN9/jycl5Qhnz5aO2mjTxo+HH27NgAHheHmVXb1eURTy8/VYLAqRkdJCJIQQjU29BEVCXEk5OTpOncrHZLIQGOiKosArr+zixx/PLUDs6mrP1KmdGT68dYUzTxsMZnJzS/DwcKJZMw/8/CQgEkKIxqZWQdHBgwdJT0+vss9x3rx5xMfHM3z48GrNYyREbWRmli7gqlar8Pd3ITdXx+uv72H16tOoVHDPPSHcdVcMbdv6V7pQa1GRAa3WREiIO02beuDsLL8VhBCiMarRp39BQQGzZs1i8+bNtGrVqsqgaNu2bRw+fJgNGzYwYMAAXn/9dcnDEfWmdEV7LadP5+PkZIfFojBnzk5+/fUEer0ZOzsVb77Zm8hIPa1bB5drHVIUheJiE8XFBpyc7ImKKh1hplY3wnUShBBCADUIivLy8njwwQdJTk5GURTi4+MpLi6ucGE5i8WC0Wi0jTzbuHEjycnJfP/99zVeBViICxkMZs6cKfr/Fe0dOHtWw4QJf5CUVDozbNu2/syc2YVu3YLLrSek05koLjZiMllwdbWnWTNP/P1dcGtkswALIYQor9oz0T3zzDMkJSWhKAo333wzP//8c6Ur7arVapYvX87vv//OzTffjKIoHD9+3DZrpRC1lZdXwvHjuZw5U4SPjxN//32W++9fTVJSIaGh7nz77W388sud9OgRUuY4k8lCZqaWkhITAQEuXH+9H+3aBRAe7iUBkRBCCKCaQdGePXvYvn07KpWKGTNmMH/+fNq1a3fR41q2bMn8+fN57LHHUBSFtWvX2lYyrouVK1dyzz330LFjR3r06MHMmTNJTU2t1bmOHTtG27ZtWbZsWZ3rJS4dg8FMQkI+//2Xg0ZjIDDQldjY0zz55CaKi4106xZsC4asE7cZjRby8gxkZBSTm1uCn58L11/vT8uWvvj7u+LkJLlDQgghzqlWUPTbb78B0KVLF8aOHVvjizzzzDO2qcJ//fXXGh9/vg8//JBnn30WvV7Pww8/TI8ePYiNjWXYsGGkpKTU6FxpaWlMmDCh1tO3i8tDqzVy4kQeKSlFeHg44O3txLx5B3j22e2YzQp33RXJ118PLDOEvqTERE6ODl9fB6KjfWnXLoDoaF88PKRVSAghRMWqFRQdPHgQlUpVq5k8oXTBukcffRRFUdi/f3+tzgGlrTrz58+nc+fOrFixgqeffpoPPviAjz/+mLy8PF5//fVqn2vv3r088MADtW5hEpdHXl4Jx47lkptbQmCgK1lZOkaMWMvcuQcBGD26LW+/fZNtCQ+z2UJubgmFhQYiIjwJDXUlMNAVLy8nSaIWQghRpWr1H5w9exYonRq8tjp37gyUts7U1uLFiwGYOHEijo7nfvEPGDCArl27smXLFjIyMggKCqr0HBqNhtdee43ffvsNZ2dnunTpYltZWVw9LBaF9HQNycmFqFQqPD0d+eyzg3z55WFKSsy4uTnw4os9uPvu0v+TiqKQl6fHaLTg4+NEcLAb3t6O5OZKICSEEKJ6qtVSZF3Q1dfXt9YXsg7Hr81CcVa7d+/G3t6+wnmPbrjhBhRFYffu3VWeIyUlhRUrVtC7d29WrVrFDTfcUOv6iPpXGtyUcOxYDqdO5ePsbE9qqoY771zBp58eoKTETNeuwfz22xBbQGQ2W8jM1OHoqOb66/1o3doPf3/XCheFFEIIISpTrZYiLy8vcnNzyc3NxdPTs1YXsrY2VTZi7WIMBgNpaWmEhoaWaSWyCgsLA+D06dNVnicwMJAlS5bQoUOHWtVDXBp6vYmCAj3Z2Tpyc0tQq1X4+TmzZMlx3norDqPRQpMmbjzzTFcGDbrOFvAYDGZycnQEBbkRHu6Ji4vDFb4TIYQQDVW1gqLIyEhyc3M5cOAAERERtbrQwYMHAQgNDa3V8QUFBSiKgpeXV4X7rS1RRUVFVZ7Hz88PPz+/WtXBymKxYDab63QOcY5OZ+LEiTzy80twdLTHw8MBg8HMjBlbWb8+EYD+/Zvx2ms98fR0wmJRAAWt1khRkYHQUHeaNfPE3l5d5rlY/y7PqmGQ53Vx8toIUZ6iKCiKUuV3c3XfO9UKinr16kVcXBw//fQTQ4cOrX5Nz/PDDz+gUqno1KlTrY63jhCrqJXo/O116Z6rrpMnT17yazQWRqOF5GQthYVGfHxKn+H+/fl8800SZ8/qsbNT8eijYdx+ezCpqadJTS19AxQWmlAUCA52Ij/ficLCyrvKjhw5crluR9QDeV6iOmbNmsXy5ct59dVXuf/++8vt//bbb3nzzTeB0u+fLl26lCvz9NNPs2rVKj766CMGDRpE3759SU1N5ejRo9jbl349GgwGvv32W8aMGYOdXemAjk8//ZS5c+fy2muvcd9999X5XoxGIxs2bOC3337jxIkTZGVl4ebmRps2bRg2bBiDBw8ulw5grev06dMZN25cpeeOjo4mKCiIbdu22baNGDGCuLg4HnjgAV555ZVKj63o9bga5eTkkJ+fT3Jysq0BpraqdZdDhgzhk08+4ciRI7z//vvMmDGjRhd5//33iY+PR6VScfvtt9eqos7OzgCVDp+35j25urrW6vw10aJFC5mZu460WiPFxUZycnQEBOho3tyRLVtS+P77/zh0KAuAJk3c+OCDPrRvH2g7rrjYSGGhnubNnQkL88DHx7nSa5jNZo4cOUK7du1sH2bi6iXP6+K0Wi3x8fFXuhpXhR49erB8+XL2799fYVC0fft21Go1FouF7du3VxgU7du3D7VazY033gjAo48+SlFREWr1uXTb4cOHc+jQIUaPHn1J7iMlJYVp06Zx5MgRQkND6datGwEBAaSnp7N582b++usvNmzYwPvvv19hYDJ37lz69etXq4FQS5Ys4bbbbrPdf0Pl5+dHbm4uzZo1qzQ1prrvnWoFRUFBQQwfPpxvv/2Wr776isLCQqZOnYqPj0+Vx+Xn5/PBBx+wbNkyVCoVffr0oWPHjtW5ZDnu7u6o1epKu8es2y/H+mpqtVo+tOsgJ0fH6dP56HQm7O3VrFuXyLx5BykuLg14nZ3tGD78ep54IgYvLyegNHcoL0+Ps7MdUVG+BAa62YbhX4ydnZ08rwZEnlfl5HU5x/pFXtE0LyUlJezdu5c+ffrYJh+eNm1amTJnzpwhLS2NmJgYW1rGqFGjyp0rOzu7/iv//4qKihg1ahSpqak8/fTTjBo1qkzgk5eXx5NPPsm6devw9vZmzpw55c5hMBh47rnnWLJkSa3+f8yePZtVq1Y16B/6KpUKlUpV5XdzdV+bareHTZs2jX379vHPP/+wdOlSfv/9dwYMGEC3bt1o3rw5Pj4+GI1G8vLySE5OZteuXWzbtg2NRoOiKISHh/PGG29U93LlODo6EhYWRlpaGkajEQeHsgm11okb6zJtgLj0Cgr0nDqVj6IoBAe7sWDBIT744G8AmjZ15667WvDww60ICDjX4pefr8dgMBMa6k6TJm6STC2EwN/fn6ioKOLj48nOzsbf39+2Ly4uDr1eT+/evVEUha1bt5Kbm1tmBLV1KpaePXte9rpbvfvuu5w5c4bx48fz+OOPl9vv4+PDZ599Rt++ffnll18YO3YsTZs2LVOmTZs2HDlyhK+++qrKbrSKtGnThqNHj/LOO+9U2Y3WmFQ7KHJycuKbb75hypQp7Nq1C61Wy6pVq1i1alWlx1gXhO3WrRvvv/9+nYb0W8+zbNky9u/fT/fu3cvs27VrV51ylsSlV1io59SpPDQaA6dO5bNpUxJLl5Y2Z06Z0oknn2xfpt/cZLKQk1OCq6s9rVr54ufnIsPshRA2N9xwA/Hx8ezfv59bb73Vtn3Hjh1AaT6s2Wxmy5YtbN++nSFDhtjK7N2711bG6vwcmr///ptHH33Utq9NmzZ069aN7777zrbNYrGwcOFCli5dypkzZ/D29qZ///5MmzbtoiO1tVotv//+O66urlWuFOHr68vLL7+MWq2ucPT2m2++yb333svcuXPp27cvLVu2rPK655s9ezYTJky4ZrrR6kO1F4QF8PT0ZOHChbz55ptERkbaMr4r+xMTE8MHH3zA4sWLCQgIqHNlhw0bBpQu9VFSUmLbvnHjRvbt20ffvn0JDg6u83VE/cvPL+HEiTyOHs3mwQdX88QTG20B0dSpnZgwoUOZgEejMZKdrSMgwEXmHRJCVKiyLrTt27cTFhZGeHi4LejZvn17mTJ79+7Fzc2t0hyU0NBQJk2aZEvJmDBhQrmBRp988gmffPIJ7du355FHHsHNzY0ff/yxWsth7d27F61WS6dOnS7adXX33Xdz1113VZiyEhkZyeTJkzEYDMyaNatGIxT9/PxsC7XPnj0bjUZT7WOvVbVKJx86dChDhw61RehJSUloNBpUKhW+vr5ERkbSpUsXmjRpUq+V7dixI4888gg//PADQ4YMoV+/fmRkZLB27Vr8/f2ZNWuWreyePXuIi4ujdevW9O/fv17rIapPqzVSWGggObmQ+PhcpkzZQl5e6ZIdN93UlAEDwrn55tI5piwWheLi0gRsV1d7IiO9CQ52w86uRrG7EI2WopROVdEQuLo61PmHTteuXbG3t+fvv/+2bUtNTeX06dM89NBDADRv3pzQ0FD++usvFEVBpVKRmZlJUlISffv2rXRUVdOmTZk8eTIrVqygqKiIiRMnlitbUlLCr7/+SvPmzQGYOnUqgwcP5uDBgxw7doxWrVpVWnfr6g7XXXddnV4DgDFjxrBx40YOHz5c4260wYMHs27dOtavXy/daNQyKLKKiooiKiqqvupSLS+88ALNmzdnyZIlfPfdd3h7ezN48GCmTJlim8ARSvuU586dy9ChQyUougI0GgNnzxaTk6NDry9d4X7q1C3k5+tp08aPb765DW/v0iRqRVHIySnBbFZwc3OgeXMv/P1dcXa+eoeACnG1URSFXr1+YufO2i+ldDn17BnK9u0P1ikwcnd3JyYmhiNHjlBSUoKzs7OtRej8brGePXuydOlS/vnnH9q1a2fLJzq/TG0MGTLEFhBB6SjpXr16sWTJEpKSkqoMigoLC4HaT2h8Pjs7O9566y3uvvvuWnWjvfTSS8TFxbFkyRIGDhx4RfOsrrQG9xNcpVIxfPhwfv/9d44cOcL27dt57733ygREAJMnT+b48eO89dZbVZ7PWq4+5poQpUtupKQUcvRoDunpxbi42HP0aA7jx28iP19P27b+LFx4LiAqXaJDi7u7A23a+BETE0DTpp4SEAlRC42xi7lHjx4YjUYOHz4MlHaTOTg4lFnCyRr8WJeBsuYT1TWHpqJWHmsXl1arrfJYa45tQUFBnepgFRkZyVNPPWUbjSbdaLUj3zyi3hgMZpKTC0lL0+DgoGbbtjOsWXOK3bvTURTo3TuUjz7qi7u7A8XFRvR6EwaDBX9/F5o395ZASIg6UKlUbN/+YKPqPoPSwGbevHn8/fffdOrUid27d9OhQ4cyeTo9evTAzs6OuLg4xo4dy759+wgNDa1z15V1/ryKWAcaVcb6Qz4pKemi18nJybGlp1Rl9OjRbNy4kUOHDvHll18yfvz4i57b6vxutLfffptXX3212sdeS+RbSNSZoigUFOhJTdVw9qyGLVvOsGDBIbKydLYyDzwQzQsv9MDeXkVmphYnJzt8fFzw8nLCz88ZBweZf0WIulKpVLi5VTzr/7Wqffv2uLq6cujQIQ4dOoRGoynXLebp6UlMTAz79+8nNzeXEydOXPHeAWuC9f79+9FqtVVOPPzxxx+zdOlSpk2bVmW+kJ2dHW+++SZ333038+bNo1+/fjWq08svv0xcXBxLly7ltttuq9Gx14oG130mri4Gg5lTp/I5ejSHY8dymDJlM6+9tpusLB2hoe5Mn96ZTZvu45VXeqJWQ2amFk9PR66/3o/oaF+Cg90kIBJC1JqDgwNdu3bln3/+qTJXqFevXmg0GlatWoWiKFc8b8bR0ZGhQ4dSUlLCggULKi139uxZ1q5d+/85YxfPgbqwG60mfH19y3SjnT/Ku7GQoEjUml5v4uTJPFJTi9i3L53HH9/A0aM5eHs78eKLN7Bu3TDGjWtPWJgHBoOZrCwdfn4uREX5Nrpfs0KIS6dHjx5kZWWxZs0afH19adOmTbky1iBo6dKl2NnZ0aNHj2qd2zpRcGVLTNXFU089hb+/P1988QVff/11uTyglJQUnnzySQoLC7nnnnsqvK+KjB49mvbt2/PPP//UuE6DBw9m4MCBpKWlkZOTU+PjGzrpPhO1otebOHUqnz/+SOLrr/+xrVfWtq0/n37al5CQ0v58o9Hy//lDZpo29SAszENahoQQ9coa4Bw/fpw77rijwlylmJgYPD09OXXqFO3bt7ct7XExTZo0ITExkZkzZ9KtWzdGjhxZb/X29PRk0aJFjB07lnfeeYcffviBHj164OXlRVJSEtu2bcNgMNC3b19eeumlap/X2o02dOjQWi2S/vLLL7N3715yc3NrfGxDJy1FosZKSkoDokWLjjJ16hYOHcrC2dmOsWPb8eOPgwkJcUenM5GRUUxBgXW9Mh8iIrwkIBJC1Lvo6Gj8/PyAyofZn986VJOus5kzZxIdHc3WrVv5/vvv617ZC7Ro0YLff/+d2bNn21azX7x4Mfv27aN79+589NFHfP7551UmdVfE2o1WG+d3ozU2KuViKfLCRqvV8t9//xEVFXVZFp69GhUXG0hMLGTevAN8/vkhAO68M5JnnulKYKArRqOF3NwSHB3tCAx0wd/fFTc3B9Tqyz9U2Gw2c/DgQTp06CALaTYA8rwuzvoZ1Lp16yoTc4VoDKzvh8TERE6cOEHXrl0rTS6v7ntHus9EtRQXG8jI0JKZWcxnnx3iu+/+BeDxx9sxc2YXVCoVRUUGtFojQUFuhIa6S96QEEKIBkWCInFRpSvb55GXp2fBgkMsW1a6ZtmMGV144okYiooMtqU5Wrb0JTDQ9Yq0DAkhhBB1IUGRqJTRaKagQM9//+Xw00/H+OWXeLKydKhUMGfOjdx/fzRZWTqcnNRERnrj5+ciEzAKIYRosOQbTJRTVGQgO1tLbm4JyclF/O9/2zl2rHQUQmCgK7Nn38CAAeFkZurw9HQkMtIbd3fpKhNCCNGwSVAkgNI1yAoLDeTk6MjO1qHRGPn33xzeemsP6enF+Pg48+yzXbn99uao1SoyMrQEBLhw3XVeuLg4XOnqCyGEEHUmQVEjZzZbyMnRkZZWjEZj4OTJfH755Th//pmCTmcCICLCky+/vJVmzTzR6Uzk5pbQpIkbERFeODrKKCEhhBDXBgmKGinremVpaRpOncpj5850Nm9OYc+edFuZwEBX+vdvxlNPdcLJyY6zZ4txcrIjLMyDsDBP7O1lmishhBDXDgmKGhmz2UJRkYHMTC0JCQUsXnyUZcviMRotAKjVKm67LYLHHmtLu3b+qFQq8vJK0OlMXHedF35+Lri6SneZEEKIa48ERY2AoihoNEYKCkrIzNSRna1l5cqT/PzzMfLySqeAv/56PwYNimDQoOa2tcpK5x0y4ebmwHXXeeHr63KF70QIIYS4dCQousZZu8jy8nQcOZLN5s0prFuXSEFBaTB03XVePPdcN/r0aQrw/8tzaLGzU+Hm5kB4uCv+/i4yEaMQQohrngRF1xiTqbR7zGgsbek5dCiL1atP8ccfySQnF9nKRUR4Mn58e+64IxKTyUJmpg5QcHa2p2lT9yu6PIcQQghxJUhQdI0wm0vXHEtL01BQoCcrS8uSJcdZseIkJlNpvpCzsx39+4dz552R9O4dislkXadMTWioO15eTri5OcgEjEIIIRol+fZr4IxGM3l5JaSmali9+hRLlx7n1KkC23B6gG7dgrn33ij69w/HxcUerdZEdrYOBwc7mjRxIzjYTSZfFEII0ehJUNSAFRUZOH48h2XL4vn113hOnSqw7VOpoG1bf6ZO7UzPniFotSaKi41oNKVrlDVr5omfn4sEQ0IIIcT/k4lmGhiLRUGjMZCeruGdd+Lo338Z77yzl1OnCnB3d2DixA6sWzeMw4dHsnTpnbRt609Ghhaz2UJIiDtt2vgRExNAeLiXBERCiGvOvHnziI6Opl27duTl5dX5fAaDgS+++AKz2VwPtbu4PXv2EB0dzcyZMy/L9Sry3HPPER0dzc6dO69YHa4UaSlqQPLzS0hJKSQhoYCPP97Pn3+mABAS4sbDD7fm/vujcXBQU1xsJC+vBAAPDyciIjzx9naW2aeFENc0RVFYsWIFrq6uaLVali9fzpgxY+p0zuHDh3Po0CFGjx5dT7UUVzMJihoAo9FMcnIhH3ywj7VrE0lIKO0ms7dXMWVKZ0aNaoNeb6a42Iii2NOkiTsuLvY4Otrh5eUkM08LIRqFPXv2kJKSwvjx41m0aBFLly5l9OjRqFS1H0WbnZ1djzUUVzsJiq5iiqKQn69n5coTzJmzi6SkQqA0X6h9+wBmzepOs2ae5OXpcXNzoHnz0hmnZYFWIURj9OuvvwLQv39/EhMTWbduHbt27eLGG2+8wjUTDYU0IVyFLBaFvLwSdu9OY/jwNYwevZ6kpEJ8fZ157bWe7Nr1MIsXDyIoyA0XF3tat/YlJiaApk09JSASQjRKGo2GDRs24O/vT9u2bbnjjjsA+Omnnyot/9FHHzFo0CBiYmLo06cP06ZN49SpU8C53J7U1FQA2rRpw4gRIwD49NNPiY6OZtmyZeXOO3PmTKKjo9mzZ0+Z7bt372bSpEn06tWLtm3b0rlzZx544AGWL19eq/t96qmniI6OZvfu3eX26XQ6OnbsSL9+/VAUBQC9Xs/ChQt54IEH6NKlC23btqVXr15MnTqV+Pj4i16vb9++REdHYzKZymw3mUxER0fTt2/fcsf89ddfjB49mq5duxITE8Odd97J119/jdForNU9Xw7SUnSVKSoycOBABl99dYSVK09SVGQA4IEHopkypROKAgaDGUWBsDAPQkPdcXKSxyiEaNxWr15NSUkJDzzwACqVij59+uDt7c2ff/5JZmYmgYGBtrL5+fk8+OCDJCQk0KZNGx588EFycnJYt24dO3bs4McffyQ0NJRJkyaxaNEiioqKmDBhAmFhYbWq2y+//MLs2bPx9/enb9++eHp6kpyczJ9//smsWbPQ6XQ88sgjNTrn0KFDWb9+PatXr+aGG24os2/Tpk1otVpb16HFYmHs2LHs2bOHTp06cd9992Eymdi/fz9r165l+/btrF27tsxrVFfffPMNb7/9Nj4+PgwYMABvb2/++usv3nnnHXbu3MmCBQuwt7/6vruuvho1UsXFBhITC3nzzT0sXXrctkBrVJQPL7/cg8hIH/R6MwEBLvj5ueDm5oCLi32d+sqFEOJaYe06u/vuuwFwdHRk8ODB/PjjjyxbtoyJEyfayn7wwQckJCQwevRonnnmGdvn6KBBg5g4cSIffvghn332GZMnT2bFihUUFRUxceLEWn2JG41G3n33XXx8fPjtt9/w8/Oz7du2bRtjx45lxYoVNQ6KevfuTUBAAOvXr+fFF1/E0fHcaOJVq1ahUqlsr8XGjRvZs2cPd999N2+//XaZ80ybNo3Y2Fg2btxY4zpU5tixY7z77ru0aNGC7777Dl9fX6A0JeT555/n119/5dtvv+Xxxx+vl+vVJwmKrrCiIgP//ZfDN98cYcmS4+Tnl65J1qlTIKNHt6V79yZotSbs7dW2Vepl6Q0hRKU+PwCfH7x4uZgA+P6OstuGr4bDWWW3FRtBYwR3B3D7/+75JzvAkx3PldEY4MYfqle/726H9vXXIgFw8uRJDh8+TMuWLbn++utt24cOHWoLisaPH4+dnR0Gg4E1a9bg4+PD9OnTy/yw7N+/P5MmTSIoKKje6mY2m5kzZw5ubm5lAiLA1sKTm5tb4/Pa29tz55138s0337Bt2zb69+8PQE5ODjt37qRz5862lq3o6GjeeOONci1KAN27dyc2NrZWdajMkiVLsFgsTJ8+3RYQAahUKp599llWrFjBsmXLJCgS5xQVGdi9O41PPz3AunUJtpah5s1LF2jt3DkIjcaIxVK6LTDQTYbUCyEursgA6cUXLxfqXn5bjq7yYwsNpX+s1zifQvWuCWCo//l+rK1EQ4YMKbM9JiaG5s2bc/r0abZs2UK/fv1ISUlBo9Fw00034eBQPgdz8uTJ9Vo3Z2dnbrvtNgBSU1M5efIkZ86cISEhgQMHDgDUeg6koUOH8s0337Bq1SpbULRmzRpMJhNDhw61lYuIiCAiIgKj0ci///5LYmIiZ86cIT4+3paTVJ/zMB05cgSAnTt38u+//5bb7+bmRmJiIsXFxbi5udXbdeuDBEWXkU5nRKs1sWPHGT7+eD9btqTw/zlwxMT488gjrenTJ4ySEhOKUhoM+fq64OoqydNCiGrycIQm1fii8XOpeNuFx1bUUuRxwcSvKqp3TYB6/nFnMplYtWoVAO+99x7vvfdeheV+/vln+vXrR35+PgAeHh71Wo+qHDhwgHfeeYf9+/cDpS0m4eHhdO/enX/++ceWDF1TUVFRtGnThi1btqDRaHB3d2fVqlW4uLjYAjEo7bZauHAhX3/9tW2KARcXF66//npat25NVlZWretQkcLC0pHS33///UXLSVDUCGk0BjZuTCQ2NoE9e9I5cuTcvBe33BLGmDHtaNHCG73ejL29mpYtffD3d5WWISFEzT3ZsWzXVk1c2J1WXe6OcPix2h1bR1u2bCE7O5uIiAi6d+9eYZlff/2VHTt2cObMGduXcFFRUYVltVotrq6uVV7T2uVmsVjK7dPpdGX+nZ6ezujRo1EUhWeffZYbb7yRiIgInJ2d0ev1LFmy5KL3WJV77rmHV199lY0bN9KxY0eOHDnCnXfeibv7uZbARYsW8fbbb9O6dWvmzJlDq1atCAkJQa1W89NPP7Ft27ZqX+/Ce77wfgHba/zXX3/h7+9fyzu7MiQoukR0OiM5OSXExp7m888PcvDguX56OzsVt9/enEcfvZ6goNL/PK6uDkREeOHt7SSjyYQQopp++eUXAMaNG8c999xTYZns7Gz++OMPli5dyqRJk3B0dOTo0aOYzWbs7Mr++Bw+fDjJycls3bq10lYMa7dbcXH5LsOkpKQy/96wYQNarZbp06eXmxX7xIkTAHVqpbnjjjt466232Lhxo236gPO7zgBWrlwJwBdffFFuhNnJkyerdZ3z7/n8pO7ExMRyZVu3bs2///7LoUOH6NevX5l9er2e999/nyZNmjBq1KirbrCQzFNUzxRFYePGBG677Veio79m3LiNHDyYhYODmttui2DOnBv57behzJjRhaZNPQkJcadtW3/atPEnKMhNAiIhhKimrKwstm/fjqurKwMHDqy03P333w+UBlAqlYrBgweTk5PDvHnzypTbsmUL//77Lx06dLAFRNZg4Py5dSIjI23lzw9o1q1bZwt0rJydnQFsAYtVQUEBr732GkC5uX9qwtvbm759+/LXX3+xZs0agoOD6dGjR4V1SEtLK7N9z549LF26tNz9VcR6z5s3b7ZtM5lMzJ8/v1zZe++9F4B33nmHzMzMMvs++ugjFi1axIEDB666gAikpahe6XRGXnhhBx99tB+zufSN4u3txF13RfLgg61sC7C6uNgRGOiGv7/kCwkhRG2tXLkSk8nEnXfeWWVuyk033USTJk1IT09n48aNPPvssxw4cIB58+axc+dOOnbsSHp6Ohs2bMDLy4uXX37ZdmyTJk1ITExk5syZdOvWjZEjR9KnTx9CQ0PZs2cPDz/8MJ07d+b06dNs3bqVrl27snfvXtvxt9xyC97e3ixZsoSzZ88SHR1NdnY2f/75JzqdDnd3d4qKijCZTLWet8c6Z9Hp06cZN24canXZ9o577rmHAwcOMHbsWAYNGoSnpyfHjh1j586d+Pj4kJ2dbcu1qszDDz/MH3/8wUsvvURcXBw+Pj5s27aNkpISQkJCypTt1KkTEyZM4LPPPuP222+nb9+++Pn58ffff3Pw4EFCQ0OZNWtWre71UpOWonpgsShs3pxM167f8/77f2M2K9x2WwQ//DCY1avvZsyYdgQFudK8uRcxMQHExATSrJmnBERCCFEH1tmgL+wuupBarba1Xvz000/4+vra1kXLysriu+++Y/fu3QwaNIhly5bRtGlT27HWGaq3bt1qSxx2cHBg8eLF3H777Zw6dYrvvvuO3Nxc5s+fbxsFZhUYGMjixYu55ZZb+Oeff/juu+/Yv38/N910E8uXL+e2227DaDTy119/1fp1sM5ZBOfmaTrf/fffz+uvv05ISAi///47y5YtIzc3l0mTJrF27VpcXFzYtm1blSPQevXqZZvJOzY2lhUrVtCuXTt+/vlnPD09y5WfMmUKn3/+OW3btuWPP/7g+++/p6CggNGjR7N06VKaNGlS6/u9lFRKfaacX+O0Wi3//fcfUVFReHh4UFJiYuXKk3z//b+sXZuAxaLg4eHIM890pXfvUNzcHHB3d8THxxkfH1ml/nIzm80cPHiQDh06lMsbEFcfeV4XZ/0Mat269UWTgYW41lnfD4mJiZw4cYKuXbuWy2G6sOzF3jvSfVZLu3al8tBDa2yLtALcfntznngihqAgV0JD3WVuISGEEKIBkaCoFhYtOsqMGTsxGCx4eTlx220RDBjQjKgoPwICXAgN9cDjwnk8hBBCCHFVk6CoFubOPYjBYKF371CeeaYrfn4ueHg4Ehzshq+vLMMhhBBCNEQSFNWCn58zTz3VkmHDomjWzBN//9IFWq/G4YVCCCGEqB4Jimrh9dd74u7uTni4F/7+LhIMCSGEENcACYpq4brrvAkK8sHZWV4+IYQQ4loh8xTVgq+vswREQgghxDVGgiIhhGhgZHo5IS7N+0CCIiGEaCCsy0AYDIYrXBMhrjzr+6CqmbhrSoIiIYRoIBwdHXFxcSE7O1tai0SjpigK2dnZGAyGOi2oeyFJjBFCiAYkODiYhIQETp48ib+/P46OjjICVjQaiqJgMBjIzs6moKCA7Oxs23ZHx7pPmixBkRBCNCC+vr7odDoSEhIoLCy8+AFCXIOsgVFRURFmsxmVSmVbFLcuJCgSQogGJjQ0lEOHDrFnzx6Cg4NxcnK6Iq1FiqKQk5ODn5+ftFY1ANfK8zKbzbYuM6PRSHp6OgEBAYSFhdX53BIUCSFEA3TzzTdTUlJCQkKCLeH0cn/RKYpCfn4+ubm5DfpLtrG4lp6XNadOrVYTGBjIoEGDcHNzq/N5JSgSQogGyNXVlSFDhpCRkUF6ejp6vf6y18FisZCYmEhERARqtYzbudpda8/L3t4ePz8/mjZtipOTU/2cs17OIoQQ4rKzs7MjJCSEkJCQK3J9s9mMi4sLHTp0wM7O7orUQVSfPK+La/ihohBCCCFEPZCgSAghhBACCYqEEEIIIQAJioQQQgghAAmKhBBCCCEAGX1WIxaLBYCSkhLJ3G8ArIsEarVaeV4NgDyvhkeeWcPSmJ+XTqcDzn2PV0alyKqC1ZaTk0NiYuKVroYQQgghaiEiIgI/P79K90tQVAMmk4mCggKcnJyuiYmvhBBCiMbAYrGg1+vx8vLC3r7yTjIJioQQQgghkERrIYQQQghAEq2rbeXKlSxevJiEhAScnZ3p2bMn06ZNIzQ09EpXrdH66aefePnllyvdv2vXLnx9fQHIy8tj3rx5bN68maysLEJCQhg2bBiPPfZYlU2pou6mTp3K/v372bZtW7l9Wq2Wr776ijVr1pCeno6/vz+33347EyZMwMXFpVz5EydO8PHHH3PgwAG0Wi1RUVGMGTOGW2+99XLcSqNQ1fOaNm0asbGxFR7XsmVLVq9eXWabPK9Lo7i4mAULFrBhwwZSU1NxcHDg+uuvZ+TIkQwYMKBM2Zp+9u3fv5+5c+dy9OhRjEYj7dq1Y+LEiXTr1u1y3d4VJd1n1fDhhx8yf/58WrRowc0330x6ejrr1q3D09OTZcuWERYWdqWr2Ci9+OKLLFmyhFGjRuHu7l5u/+OPP46LiwuFhYU8/PDDnDx5kltvvZVmzZrx119/8e+//zJw4EA++eSTK1D7xmHu3Ll8+umnBAUFlfuSNRgMPP744+zZs4devXpx/fXXc/DgQeLi4ujYsSOLFy/G0dHRVv7o0aOMGDECRVG48847cXZ2Zu3atWRmZjJ79mxGjBhxuW/vmlPV8wK47bbbyM3NrfC19vX15ZFHHrH9W57XpaHRaHj44Yc5fvw4bdq0oWvXrhQVFbFhwwaKioqYPn0648aNA6jxZ9/WrVuZMGECnp6e3H777ZjNZlavXo1Go+HTTz+lf//+V+KWLy9FVOm///5ToqKilIceekjR6/W27Rs2bFCioqKUcePGXcHaNW733XefEhMTo5jN5irLvfHGG0pUVJTyww8/2LaZTCZl0qRJSlRUlLJ+/fpLXdVGp6SkRHn++eeVqKgoJSoqSundu3e5MosWLVKioqKUd955p8z21157TYmKilK++eabMtuHDh2qtGnTRvnvv/9s23JycpT+/fsr7dq1U86ePXtpbqYRqM7z0mq1SqtWrZTRo0dX65zyvC6NDz74QImKilJefPFFxWKx2LafPXtW6dmzp9K6dWslMTFRUZSaffbp9XqlZ8+eSrdu3ZS0tDTb9qSkJKVbt25Kz549Fa1Wexnu8MqSnKKLWLx4MQATJ04s86t1wIABdO3alS1btpCRkXGlqtdoWSwW4uPjadmyZZUjAUtKSli6dClNmjThwQcftG23s7PjmWeeAeDnn3++5PVtTP78808GDRrEsmXL6NOnT6XlrC1BTz75ZJntU6dOxcXFpcxz2bdvH0ePHmXgwIG0atXKtt3X15fx48ej1+tZsWJF/d9MI1Dd5xUfH4/FYiE6Ovqi55TndemsXbsWlUrFjBkzUKlUtu1BQUE89NBDmM1mtm7dWuPPvtjYWLKysnjwwQdp0qSJbXuzZs145JFHyMrKYtOmTZfhDq8sCYouYvfu3djb29O1a9dy+2644QYURWH37t1XoGaNW2JiIjqdrswHbkUOHz6MVqulW7du5YKnsLAwmjZtyt69e22Tmom6++WXXyguLuall15iwYIFFZZJTU0lJSWFmJiYcl2fbm5uxMTEkJiYyNmzZwFs77EePXqUO5d1m7wPa6c6zwvgv//+A7joew7keV1KI0eOZOrUqXh6epbbZ/3hXlxcXOPPvj179gCl32sXakzPTIKiKhgMBtLS0ggODi7TSmRlzSU6ffr05a5ao3fs2DEAVCoV06ZNo3fv3sTExHDvvfeWSfa0TrbZrFmzCs8TFhaGwWDgzJkzl7zOjcXIkSP5448/ePjhh8v8kj1fdZ4LnHtvJSQkABAeHl6ubHBwMA4ODvI+rKXqPC84FxSlpaUxYsQIunbtSpcuXRg3bhyHDx8uU1ae16XzyCOPMH78+HLbFUVhw4YNAERHR9f4s6+qZ9aYvuskKKpCQUEBiqLg5eVV4X4PDw8AioqKLme1BOeCoqVLl5KTk8Ndd93FgAEDOHXqFDNmzOCDDz4AID8/HwBvb+8Kz2N9hoWFhZe8zo1F9+7dK0x8P19Nn4u1fEXvRbVajZubm7wPa6k6zwvg+PHjAMybNw8/Pz/uu+8+OnXqxNatW3n44YfZvHmzraw8r8vvxx9/5PDhw4SFhdG7d+96fY9Z/380hmcmY5GrYDQaASpsJTp/u16vv2x1EqUURSE0NJTJkyczdOhQ2/aUlBQeeughFixYwE033YTBYADkGV5tavreulh5BweHRvGBfSU5OzsTHh7OJ598UqYLbevWrYwfP57nnnuOP/74A3d3d3lel1lsbCyvv/469vb2vPXWWzg4ONT4s6+qZ9aYPielpagKzs7OwLn/LBey/qdzdXW9bHUSpWbMmMGff/5ZJiCC0mbep556CoBVq1ZV+xm6ubldwtqKCzk5OQHnXv8LXfhcLvYcjUajvA8vsW+//ZYNGzaUyynq06cPgwcPJj8/ny1btgDyvC6nH3/8kRkzZgDw9ttv06VLF6D631/VeY81pu86CYqq4O7ujlqtrvQXjXW7tRlSXB1iYmIASE5OtjUFV9Y9Zn2G1ek+EPXH2qR/sfeW9blU9RwtFgvFxcXyPryCzn/PgTyvy8FisfDWW28xZ84c7O3t+eijj7jjjjts+2v62WctX9F7UqPRAI3ju06Coio4OjoSFhZGWlpahdFzSkoKAC1atLjcVWvULBYL//zzD3FxcRXu12q1QOkvn+bNmwPnPqwvlJycjKurKyEhIZemsqJC1XkucO69ZS1vfc+dLz09HaPRSGRk5KWoqqD0S/HgwYO2XL4L6XQ64FxrgzyvS8tgMDBlyhQWLlyIt7c3CxcuLDdLeE0/+6oqb93WGJ6ZBEUX0a1bN4xGI/v37y+3b9euXahUKjp16nQFata4jRgxgkcffZScnJxy+/bt2wdAu3btaNu2LW5ubsTFxWGxWMqUS0lJITU1lQ4dOmBnZ3dZ6i1KBQUFER4ebhs2fL7i4mKOHDlCeHg4/v7+ALYlBioaErxr1y4AOnfufIlr3XidPn2aBx54gJkzZ1a4f+/evcC5FiN5XpeO2WxmypQpbNiwgaZNm/LTTz/ZuszOV9PPPnlmpSQouohhw4YBpUt9lJSU2LZv3LiRffv20bdvX4KDg69U9RoltVrNbbfdhqIovPvuu2Xe8MeOHWPBggW4urpy77334uTkxB133MGZM2dsE3FC6QfLO++8A1BmaQJx+dx7773odDo++uijMts/+ugjdDodDz/8sG1bp06daN68OatXry4z/Ds3N5cFCxbg5OTEvffee7mq3ui0bduWZs2aceLECX755Zcy+5YvX86OHTto06aN7UtTntel88UXX/Dnn38SEhLCjz/+aGvhuVBNP/v69euHt7c333//fZkWvuTkZH788UcCAgIYOHDgJbqrq4esfVYNr7zyCj/88AMRERH069ePjIwM1q5di4+PDz///LOsfXYF5OTk8NBDD5GUlMT1119P9+7dycjIYNOmTVgsFj788ENbc3Jubi733nsvqamp3HLLLbRo0YKdO3dy9OhRBg0axIcffljl/CyibqKjoytd++zBBx/k6NGjdOvWjQ4dOtjWPuvSpQsLFy4sMxJm3759jB49GpVKxR133IG7uzuxsbFkZmby4osvSnBbTyp7Xvv27ePxxx9Hp9PRp08fIiMjOXbsGDt37iQgIIDvvvuO6667rkx5eV71Kz8/n1tuuQWtVku/fv1o3bp1heW6dOlCjx49avzZFxsby4wZM/Dw8OD2228HYM2aNba1z/r163dZ7vNKkqCoGhRF4YcffmDJkiUkJibi7e1N9+7dmTJligREV1BBQQGff/45GzduJCMjAzc3N7p27cr48eNp27ZtmbKZmZl8/PHHbNmyhaKiIpo2bco999zDo48+WumQVVE/KvuShdJclblz57Ju3TpycnJo0qQJgwYNYuzYsRUmvx85coRPPvnE1p3dsmVLxowZU25lcFF7VT2vU6dOMW/ePHbv3k1hYSH+/v7cfPPNTJw4kYCAgHLl5XnVr02bNjFx4sSLlhs/fjzTpk0Dav7Z99dff/H5559z9OhRHBwcaN26NRMnTrR1r13rJCgSQgghhEByioQQQgghAAmKhBBCCCEACYqEEEIIIQAJioQQQgghAAmKhBBCCCEACYqEEEIIIQAJioQQQgghAAmKhBBCCCEACYqEEEIIIQCwv9IVEEI0TiNGjCAuLq7Gxw0dOpS33nrrEtTo8ujbty+pqakN/j6EuBZJS5EQQgghBNJSJIS4wkJCQli9enW1yzs4OFzC2gghGjMJioQQV5RKpcLNze1KV0MIIaT7TAghhBACpKVICNGAPffcc6xYsYLBgwfzwQcf8OOPP7J06VKSkpJwd3cnKiqK4cOH07dv3yrPs2XLFpYtW8ahQ4fIz8/Hzc2NqKgoBg8ezL333ltll11ubi7Lli1j/fr1nDlzBp1OR0hICL1792bMmDE0adKk0mP1ej2LFy9mzZo1JCUlYW9vz3XXXcfdd9/Ngw8+iFotv1uFuJxUiqIoV7oSQojGxzr6LDQ0lD///LNW5zg/KFKr1ZXmJt1zzz289tpr2NnZldmu0+mYMWMGf/zxR6XXiIqKYv78+YSGhpbbFxcXx9SpU8nJyanwWDc3Nz777DNuuOEG2zbr6LNevXqRlZXF8ePHKzz2lltu4fPPP0elUlVaNyFE/ZKfIUKIBm/Lli2sXr2a1q1bs3DhQnbv3s2yZcvo06cPAMuXL2fu3Lnljps+fbotIBo0aBBLlixhz549xMbG8sQTT2Bvb098fDyjR49Go9GUOTYlJYWxY8eSk5ODn58fc+bMYfPmzWzbto23334bf39/iouLmTJlSoVB044dOzh+/DgPPPAAK1euZOfOnSxcuJCoqCgANm/ezMqVK+v5lRJCVEWCIiHEFaUoCsXFxdX6o9PpKjyHVqslKiqKH374gRtvvBEfHx9iYmKYP38+t9xyCwDffPMNmZmZtmM2b95sa6EaPXo0H330ER06dMDb25vIyEhmzJjBBx98AEBiYiKfffZZmWu+8cYblJSU4O7uzk8//cSDDz5ISEgIQUFB3H333cyfPx+1Wk1+fj4///xzhfWeNm0ar7zyCq1bt8bPz48bb7yRb7/9FmdnZwA2bdpUtxdXCFEjklMkhLii0tLS6NSpU7XKVtXVNnv27HKj2NRqNc8//zxbtmyhpKSEjRs38sgjjwCwdOlSAAICApg+fXqF5xw4cCD9+/dn06ZNLF26lBkzZmBnZ0dhYSHbt28H4LHHHiM8PLzcse3atWPQoEGcPXvWFuScz9PTk8cff7zcdj8/Pzp16sTOnTtJSUmp4tUQQtQ3aSkSQjR4AQEBdO/evcJ9YWFhtGzZEoBdu3bZtu/duxcozfGpKpF68ODBABQVFXHs2DHbsUajEYCbb7650mOtyd9jxowpt69du3bY21f8u9Tf3x8obQETQlw+0lIkhLii6pJobWUNeioTHh5OfHw8Z8+eBUCj0VBUVARAZGRklceevz89PZ02bdqQkZFh2xYREVGrOvv4+FS6z5oQbrFYanVuIUTtSEuREKLB8/DwqHK/tfvKGggVFxfb9rm6ulZ5rIuLi+3v1uMKCgoq3F8TMjO3EFcfCYqEEA2ewWCocr+1G8raOnN+IHSxLqqKAqjzA6HKkr+FEA2PBEVCiAbvYgnJCQkJALa5htzd3fH09ATg1KlTVR578uRJ299DQkIAykzIWNW1d+3axdy5c/ntt9+qvIYQ4uogQZEQosE7deoUZ86cqXBfQkICp0+fBs4lRatUKjp37gzAn3/+aUuarsi6desAbLNcA3Ts2NE2qaJ1FFpFfvrpJz799FM+//zzmt2QEOKKkKBICNHgKYrCO++8w4UT9JtMJl577TUAvL29bXMWAdx///0AZGVl2eYjutCmTZtskzvefffdtjygwMBAevXqBZTOf3R+4rXVkSNHbAnkt99+e11uTwhxmUhQJIS4omoyeaP1T0XWr1/Pk08+yeHDh8nPz2f//v08/vjj7NixA4Bnn30Wd3d3W/m+ffva1kT75ptvmDZtmm3ts9OnT/PRRx8xdepUoHRY/4VzGT377LM4OzuTl5fHgw8+yKpVq8jKyuLMmTMsW7aMJ554AqPRSFBQEKNGjar/F04IUe9kSL4Q4oqqyeSNVnv37rXlBEHpPEWRkZFs3ryZzZs3lymrUql4+umnueeee8qd57333mPmzJn8+eefxMbGEhsbW65MmzZt+Pjjj8sEVFA6DcBnn33GU089RVpaGk8//XS5Y4OCgvjyyy8vOjpOCHF1kKBICNHgOTo68vXXX/Ptt9+yfPlyzpw5g7+/Px07dmT06NG0adOmwuPc3Nz4/PPP2bRpE8uXL7e1Mvn4+NCiRQuGDBnC4MGDcXR0rPD4nj17sn79ehYuXMjWrVtJTU3FbDbTrFkz+vfvz6hRo/D29r6Edy6EqE8q5cJOeCGEaCCee+45VqxYUS8TQAohhOQUCSGEEEIgQZEQQgghBCBBkRBCCCEEIEGREEIIIQQgQZEQQgghBCCjz4QQQgghAGkpEkIIIYQAJCgSQgghhAAkKBJCCCGEACQoEkIIIYQAJCgSQgghhAAkKBJCCCGEACQoEkIIIYQAJCgSQgghhAAkKBJCCCGEAOD/ABalKftpXE61AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import sys\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": False\n",
    "})\n",
    "\n",
    "# Set the style of the plot\n",
    "plt.style.use('seaborn-whitegrid')\n",
    "\n",
    "# Set the size of the figure\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "\n",
    "\n",
    "mean = np.mean(rolling_mean_no_nn, axis=0)\n",
    "st_dev = np.std(rolling_mean_no_nn, axis=0)\n",
    "mean_nn = np.mean(rolling_mean, axis=0)\n",
    "st_dev_nn = np.std(rolling_mean, axis=0)\n",
    "\n",
    "\n",
    "# Plot the data and customize the appearance\n",
    "ax.plot(mean, linewidth=1.5, color='purple', label='Without CNN')\n",
    "ax.fill_between(range(len(rolling_mean_no_nn[0])), mean-st_dev, mean+st_dev, alpha=0.2, color='plum')\n",
    "\n",
    "ax.plot(mean_nn, linewidth=1.5, color='darkblue', label='With CNN')\n",
    "ax.fill_between(range(len(rolling_mean[0])), mean_nn-st_dev_nn, mean_nn+st_dev_nn, alpha=0.15, color='darkblue')\n",
    "\n",
    "ax.axhline(y=0.49, marker='o', markersize=1, linestyle='--', linewidth=2, color='deeppink', label='Actual value')\n",
    "\n",
    "# Add a title and axis labels\n",
    "ax.set_xlabel('Epoch', fontsize=20)\n",
    "ax.set_ylabel('Cost Function Value', fontsize=20)\n",
    "\n",
    "# Set the font size of the tick labels on the x and y axes\n",
    "ax.tick_params(axis='x', labelsize=15)\n",
    "ax.tick_params(axis='y', labelsize=15)\n",
    "\n",
    "# Add a legend\n",
    "legend = ax.legend(loc='lower right', fontsize=15, frameon=True, shadow=True)\n",
    "frame = legend.get_frame()\n",
    "# frame.set_facecolor('white')\n",
    "frame.set_alpha(1)\n",
    "\n",
    "# Adjust x-axis limits based on when the lines stop\n",
    "max_length = max(len(mean), len(mean_nn))\n",
    "ax.set_xlim(0, max_length - 1)\n",
    "\n",
    "\n",
    "# Save the plot as a high-resolution PNG image and display it\n",
    "# plt.savefig('my_beautiful_plot_renyi.png', dpi=300)\n",
    "plt.savefig(\"plot_meas_renyi_part_2_2_final.pdf\", format=\"pdf\", bbox_inches='tight', pad_inches=0.2)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "5c5e3956",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Save the results in a file\n",
    "with open('log_cost_func_meas_renyi_part_2_no_nn_2_final.npy', 'wb') as f:\n",
    "    np.save(f, temp_list_no_nn, allow_pickle=True)\n",
    "\n",
    "with open('log_cost_func_meas_renyi_part_2_nn_2_final.npy', 'wb') as f:\n",
    "    np.save(f, temp_list_nn, allow_pickle=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "4669dcec",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Fidelity plots Case 1\n",
    "with open(\"log_cost_func_meas_renyi_part_2_no_nn_1.npy\", 'rb') as f:\n",
    "    cfs_no_nn_1 = np.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "260dd6f4",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Fidelity plots\n",
    "with open(\"log_cost_func_meas_renyi_part_2_nn_1.npy\", 'rb') as f:\n",
    "    cfs_nn_1 = np.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "42d81e57",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp_list_nn = cfs_nn_1.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean = []\n",
    "for i in range(len(temp_list_nn)):\n",
    "    window_size = 70 # Adjust the window size based on your preference\n",
    "    rolling_mean.append(np.convolve(temp_list_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "b8a2889f",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp_list_no_nn = cfs_no_nn_1.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean_no_nn = []\n",
    "for i in range(len(temp_list_no_nn)):\n",
    "    window_size = 70  # Adjust the window size based on your preference\n",
    "    rolling_mean_no_nn.append(np.convolve(temp_list_no_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_no_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "5f2bd9fe",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/r5/w2z39yyd4jz09754wfkwn14w0000gn/T/ipykernel_14969/1251174117.py:10: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use('seaborn-whitegrid')\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import sys\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": False\n",
    "})\n",
    "\n",
    "# Set the style of the plot\n",
    "plt.style.use('seaborn-whitegrid')\n",
    "\n",
    "# Set the size of the figure\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "mean = np.mean(rolling_mean_no_nn, axis=0)\n",
    "st_dev = np.std(rolling_mean_no_nn, axis=0)\n",
    "mean_nn = np.mean(rolling_mean, axis=0)\n",
    "st_dev_nn = np.std(rolling_mean, axis=0)\n",
    "\n",
    "\n",
    "# Plot the data and customize the appearance\n",
    "ax.plot(mean, linewidth=1.5, color='purple', label='Without CNN')\n",
    "ax.fill_between(range(len(rolling_mean_no_nn[0])), mean-st_dev, mean+st_dev, alpha=0.2, color='plum')\n",
    "\n",
    "ax.plot(mean_nn, linewidth=1.5, color='darkblue', label='With CNN')\n",
    "ax.fill_between(range(len(rolling_mean[0])), mean_nn-st_dev_nn, mean_nn+st_dev_nn, alpha=0.15, color='darkblue')\n",
    "\n",
    "ax.axhline(y=0.73, marker='o', markersize=1, linestyle='--', linewidth=2, color='deeppink', label='Actual value')\n",
    "\n",
    "# Add a title and axis labels\n",
    "ax.set_xlabel('Epoch', fontsize=20)\n",
    "ax.set_ylabel('Cost Function Value', fontsize=20)\n",
    "\n",
    "# Set the font size of the tick labels on the x and y axes\n",
    "ax.tick_params(axis='x', labelsize=15)\n",
    "ax.tick_params(axis='y', labelsize=15)\n",
    "\n",
    "# Add a legend\n",
    "legend = ax.legend(loc='lower right', fontsize=15, frameon=True, shadow=True)\n",
    "frame = legend.get_frame()\n",
    "# frame.set_facecolor('white')\n",
    "frame.set_alpha(1)\n",
    "\n",
    "# Adjust x-axis limits based on when the lines stop\n",
    "max_length = max(len(mean), len(mean_nn))\n",
    "ax.set_xlim(0, max_length - 1)\n",
    "\n",
    "\n",
    "# Save the plot as a high-resolution PNG image and display it\n",
    "# plt.savefig('my_beautiful_plot_renyi.png', dpi=300)\n",
    "plt.savefig(\"plot_meas_renyi_part_2_1_final.pdf\", format=\"pdf\", bbox_inches='tight', pad_inches=0.2)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7f552366",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/plotsMeasRrenyipPart2_six_qubits.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ceb76640",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import scipy as sc\n",
    "import sys\n",
    "import pennylane as qml\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as Fn\n",
    "import torch.optim as optim\n",
    "from torch.autograd import Variable"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "62bc39d0",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp_list_nn = cost_func_store_list.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean = []\n",
    "for i in range(len(temp_list_nn)):\n",
    "    window_size = 100 # Adjust the window size based on your preference\n",
    "    rolling_mean.append(np.convolve(temp_list_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9788b1bd",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp_list_no_nn = cost_func_store_list_no_nn.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean_no_nn = []\n",
    "for i in range(len(temp_list_no_nn)):\n",
    "    window_size = 200 # Adjust the window size based on your preference\n",
    "    rolling_mean_no_nn.append(np.convolve(temp_list_no_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_no_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "22ae812d",
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": False\n",
    "})\n",
    "\n",
    "# Set the style of the plot\n",
    "plt.style.use('seaborn-whitegrid')\n",
    "\n",
    "# Set the size of the figure\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "\n",
    "\n",
    "mean = np.mean(rolling_mean_no_nn, axis=0)\n",
    "st_dev = np.std(rolling_mean_no_nn, axis=0)\n",
    "mean_nn = np.mean(rolling_mean, axis=0)\n",
    "st_dev_nn = np.std(rolling_mean, axis=0)\n",
    "\n",
    "\n",
    "# Plot the data and customize the appearance\n",
    "ax.plot(mean, linewidth=1.5, color='purple', label='Without CNN')\n",
    "ax.fill_between(range(len(rolling_mean_no_nn[0])), mean-st_dev, mean+st_dev, alpha=0.2, color='plum')\n",
    "\n",
    "ax.plot(mean_nn, linewidth=1.5, color='blue', label='With CNN')\n",
    "ax.fill_between(range(len(rolling_mean[0])), mean_nn-st_dev_nn, mean_nn+st_dev_nn, alpha=0.15, color='darkblue')\n",
    "\n",
    "ax.axhline(y=0.30, marker='o', markersize=1, linestyle='--', linewidth=2, color='deeppink', label='Actual value')\n",
    "\n",
    "# Add a title and axis labels\n",
    "ax.set_xlabel('Epoch', fontsize=20)\n",
    "ax.set_ylabel('Cost Function Value', fontsize=20)\n",
    "\n",
    "# Set the font size of the tick labels on the x and y axes\n",
    "ax.tick_params(axis='x', labelsize=15)\n",
    "ax.tick_params(axis='y', labelsize=15)\n",
    "\n",
    "# Add a legend\n",
    "legend = ax.legend(loc='lower right', fontsize=15, frameon=True, shadow=True)\n",
    "frame = legend.get_frame()\n",
    "# frame.set_facecolor('white')\n",
    "frame.set_alpha(1)\n",
    "\n",
    "# Adjust x-axis limits based on when the lines stop\n",
    "max_length = min(len(mean_nn), len(mean))\n",
    "ax.set_xlim(0, max_length)\n",
    "\n",
    "\n",
    "# Save the plot as a high-resolution PNG image and display it\n",
    "# plt.savefig('vn_plot_2.png', dpi=300)\n",
    "plt.savefig(\"plot_meas_renyi_rel_ent_6_qubits_test_1.pdf\", format=\"pdf\", bbox_inches='tight', pad_inches=0.2)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7f552366",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/plotsRenyiPart2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "9e7af801",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import scipy as sc\n",
    "import sys\n",
    "import pennylane as qml\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as Fn\n",
    "import torch.optim as optim\n",
    "from torch.autograd import Variable"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "c79cd4fb",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Fidelity plots Case 1\n",
    "with open(\"log_cost_func_renyi_part_2_no_nn_1.npy\", 'rb') as f:\n",
    "    cfs_no_nn_1 = np.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "f5a95069",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Fidelity plots\n",
    "with open(\"log_cost_func_renyi_part_2_nn_1.npy\", 'rb') as f:\n",
    "    cfs_nn_1 = np.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "03788bcc",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Save the results in a file\n",
    "with open('log_cost_func_renyi_part_2_no_nn_1_final.npy', 'rb') as f:\n",
    "    temp_list_nn = np.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "ffea6669",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Save the results in a file\n",
    "with open('log_cost_func_renyi_part_2_nn_1_final.npy', 'rb') as f:\n",
    "    temp_list_no_nn = np.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "f3996e56",
   "metadata": {},
   "outputs": [],
   "source": [
    "# temp_list_nn = cfs_nn_1.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean = []\n",
    "for i in range(len(temp_list_nn)):\n",
    "    window_size = 70 # Adjust the window size based on your preference\n",
    "    rolling_mean.append(np.convolve(temp_list_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "5cc34c01",
   "metadata": {},
   "outputs": [],
   "source": [
    "# temp_list_no_nn = cfs_no_nn_1.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean_no_nn = []\n",
    "for i in range(len(temp_list_no_nn)):\n",
    "    window_size = 70  # Adjust the window size based on your preference\n",
    "    rolling_mean_no_nn.append(np.convolve(temp_list_no_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_no_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "71dd6950",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/r5/w2z39yyd4jz09754wfkwn14w0000gn/T/ipykernel_14926/2986199505.py:10: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use('seaborn-whitegrid')\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import sys\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": False\n",
    "})\n",
    "\n",
    "# Set the style of the plot\n",
    "plt.style.use('seaborn-whitegrid')\n",
    "\n",
    "# Set the size of the figure\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "\n",
    "\n",
    "mean = np.mean(rolling_mean_no_nn, axis=0)\n",
    "st_dev = np.std(rolling_mean_no_nn, axis=0)\n",
    "mean_nn = np.mean(rolling_mean, axis=0)\n",
    "st_dev_nn = np.std(rolling_mean, axis=0)\n",
    "\n",
    "\n",
    "# Plot the data and customize the appearance\n",
    "ax.plot(mean, linewidth=1.5, color='purple', label='Without CNN')\n",
    "ax.fill_between(range(len(rolling_mean_no_nn[0])), mean-st_dev, mean+st_dev, alpha=0.2, color='plum')\n",
    "\n",
    "ax.plot(mean_nn, linewidth=1.5, color='darkblue', label='With CNN')\n",
    "ax.fill_between(range(len(rolling_mean[0])), mean_nn-st_dev_nn, mean_nn+st_dev_nn, alpha=0.15, color='darkblue')\n",
    "\n",
    "ax.axhline(y=0.57, marker='o', markersize=1, linestyle='--', linewidth=2, color='deeppink', label='Actual value')\n",
    "\n",
    "# Add a title and axis labels\n",
    "ax.set_xlabel('Epoch', fontsize=20)\n",
    "ax.set_ylabel('Cost Function Value', fontsize=20)\n",
    "\n",
    "# Set the font size of the tick labels on the x and y axes\n",
    "ax.tick_params(axis='x', labelsize=15)\n",
    "ax.tick_params(axis='y', labelsize=15)\n",
    "\n",
    "# Add a legend\n",
    "legend = ax.legend(loc='upper right', fontsize=15, frameon=True, shadow=True)\n",
    "frame = legend.get_frame()\n",
    "# frame.set_facecolor('white')\n",
    "frame.set_alpha(1)\n",
    "\n",
    "# Adjust x-axis limits based on when the lines stop\n",
    "max_length = max(len(mean), len(mean_nn))\n",
    "ax.set_xlim(0, max_length - 1)\n",
    "\n",
    "\n",
    "# Save the plot as a high-resolution PNG image and display it\n",
    "# plt.savefig('my_beautiful_plot_renyi.png', dpi=300)\n",
    "plt.savefig(\"plot_renyi_part_2_1_final.pdf\", format=\"pdf\", bbox_inches='tight', pad_inches=0.2)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "8573899e",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Save the results in a file\n",
    "with open('log_cost_func_renyi_part_2_no_nn_1_final.npy', 'wb') as f:\n",
    "    np.save(f, temp_list_no_nn, allow_pickle=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "01a39072",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Save the results in a file\n",
    "with open('log_cost_func_renyi_part_2_nn_1_final.npy', 'wb') as f:\n",
    "    np.save(f, temp_list_nn, allow_pickle=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "3767a5ea",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Fidelity plots Case 1\n",
    "with open(\"log_cost_func_renyi_part_2_no_nn_2.npy\", 'rb') as f:\n",
    "    cfs_no_nn_1 = np.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "c9963337",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Fidelity plots\n",
    "with open(\"log_cost_func_renyi_part_2_nn_2.npy\", 'rb') as f:\n",
    "    cfs_nn_1 = np.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "de28f68e",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Save the results in a file\n",
    "with open('log_cost_func_renyi_part_2_nn_2_final.npy', 'rb') as f:\n",
    "    temp_list_no_nn = np.load(f)\n",
    "\n",
    "# Save the results in a file\n",
    "with open('log_cost_func_renyi_part_2_no_nn_2_final.npy', 'rb') as f:\n",
    "    temp_list_nn = np.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "51043305",
   "metadata": {},
   "outputs": [],
   "source": [
    "# temp_list_nn = cfs_nn_1.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean = []\n",
    "for i in range(len(temp_list_nn)):\n",
    "    window_size = 80 # Adjust the window size based on your preference\n",
    "    rolling_mean.append(np.convolve(temp_list_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "bd8cd9ee",
   "metadata": {},
   "outputs": [],
   "source": [
    "# temp_list_no_nn = cfs_no_nn_1.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean_no_nn = []\n",
    "for i in range(len(temp_list_no_nn)):\n",
    "    window_size = 80  # Adjust the window size based on your preference\n",
    "    rolling_mean_no_nn.append(np.convolve(temp_list_no_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_no_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "ce6eccc9",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/r5/w2z39yyd4jz09754wfkwn14w0000gn/T/ipykernel_14926/2074371100.py:10: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use('seaborn-whitegrid')\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import sys\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": False\n",
    "})\n",
    "\n",
    "# Set the style of the plot\n",
    "plt.style.use('seaborn-whitegrid')\n",
    "\n",
    "# Set the size of the figure\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "\n",
    "\n",
    "mean = np.mean(rolling_mean_no_nn, axis=0)\n",
    "st_dev = np.std(rolling_mean_no_nn, axis=0)\n",
    "mean_nn = np.mean(rolling_mean, axis=0)\n",
    "st_dev_nn = np.std(rolling_mean, axis=0)\n",
    "\n",
    "\n",
    "# Plot the data and customize the appearance\n",
    "ax.plot(mean, linewidth=1.5, color='purple', label='Without CNN')\n",
    "ax.fill_between(range(len(rolling_mean_no_nn[0])), mean-st_dev, mean+st_dev, alpha=0.2, color='plum')\n",
    "\n",
    "ax.plot(mean_nn, linewidth=1.5, color='darkblue', label='With CNN')\n",
    "ax.fill_between(range(len(rolling_mean[0])), mean_nn-st_dev_nn, mean_nn+st_dev_nn, alpha=0.15, color='darkblue')\n",
    "\n",
    "ax.axhline(y=0.44, marker='o', markersize=1, linestyle='--', linewidth=2, color='deeppink', label='Actual value')\n",
    "\n",
    "# Add a title and axis labels\n",
    "ax.set_xlabel('Epoch', fontsize=20)\n",
    "ax.set_ylabel('Cost Function Value', fontsize=20)\n",
    "\n",
    "# Set the font size of the tick labels on the x and y axes\n",
    "ax.tick_params(axis='x', labelsize=15)\n",
    "ax.tick_params(axis='y', labelsize=15)\n",
    "\n",
    "# Add a legend\n",
    "legend = ax.legend(loc='upper right', fontsize=15, frameon=True, shadow=True)\n",
    "frame = legend.get_frame()\n",
    "# frame.set_facecolor('white')\n",
    "frame.set_alpha(1)\n",
    "\n",
    "\n",
    "# Adjust x-axis limits based on when the lines stop\n",
    "max_length = max(len(mean), len(mean_nn))\n",
    "ax.set_xlim(0, max_length - 1)\n",
    "\n",
    "# Save the plot as a high-resolution PNG image and display it\n",
    "# plt.savefig('my_beautiful_plot_renyi.png', dpi=300)\n",
    "plt.savefig(\"plot_renyi_part_2_2_final.pdf\", format=\"pdf\", bbox_inches='tight', pad_inches=0.2)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "68bb2e3c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "nan"
      ]
     },
     "execution_count": 58,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mean_nn[301]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "90a4c290",
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'cost_func_store_nn' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[59], line 1\u001b[0m\n\u001b[0;32m----> 1\u001b[0m cost_func_store_nn_temp \u001b[38;5;241m=\u001b[39m cost_func_store_nn\u001b[38;5;241m.\u001b[39mcopy()\n\u001b[1;32m      3\u001b[0m \u001b[38;5;66;03m# Create a boolean mask for NaN values\u001b[39;00m\n\u001b[1;32m      4\u001b[0m mask \u001b[38;5;241m=\u001b[39m np\u001b[38;5;241m.\u001b[39misnan(cost_func_store_nn_temp)\n",
      "\u001b[0;31mNameError\u001b[0m: name 'cost_func_store_nn' is not defined"
     ]
    }
   ],
   "source": [
    "cost_func_store_nn_temp = cost_func_store_nn.copy()\n",
    "\n",
    "# Create a boolean mask for NaN values\n",
    "mask = np.isnan(cost_func_store_nn_temp)\n",
    "\n",
    "# Count the number of NaN values\n",
    "nan_count = np.sum(mask)\n",
    "\n",
    "print(\"Number of NaN values:\", nan_count)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8eac0418",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/plotsRenyi_six_qubits.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0feb1ac2",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import scipy as sc\n",
    "import sys\n",
    "import pennylane as qml\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as Fn\n",
    "import torch.optim as optim\n",
    "from torch.autograd import Variable"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a71d37a5",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp_list_nn = cost_func_store_list.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean = []\n",
    "for i in range(len(temp_list_nn)):\n",
    "    window_size = 200 # Adjust the window size based on your preference\n",
    "    rolling_mean.append(np.convolve(temp_list_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0a5f1681",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp_list_no_nn = cost_func_store_list_no_nn.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean_no_nn = []\n",
    "for i in range(len(temp_list_no_nn)):\n",
    "    window_size = 250 # Adjust the window size based on your preference\n",
    "    rolling_mean_no_nn.append(np.convolve(temp_list_no_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_no_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b4c549f3",
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": False\n",
    "})\n",
    "\n",
    "# Set the style of the plot\n",
    "plt.style.use('seaborn-whitegrid')\n",
    "\n",
    "# Set the size of the figure\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "\n",
    "\n",
    "mean = np.mean(rolling_mean_no_nn, axis=0)\n",
    "st_dev = np.std(rolling_mean_no_nn, axis=0)\n",
    "mean_nn = np.mean(rolling_mean, axis=0)\n",
    "st_dev_nn = np.std(rolling_mean, axis=0)\n",
    "\n",
    "\n",
    "# Plot the data and customize the appearance\n",
    "ax.plot(mean, linewidth=2, color='purple', label='Without CNN', linestyle=':')\n",
    "ax.fill_between(range(len(rolling_mean_no_nn[0])), mean-st_dev, mean+st_dev, alpha=0.2, color='plum')\n",
    "\n",
    "ax.plot(mean_nn, linewidth=1.5, color='blue', label='With CNN')\n",
    "ax.fill_between(range(len(rolling_mean[0])), mean_nn-st_dev_nn, mean_nn+st_dev_nn, alpha=0.15, color='darkblue')\n",
    "\n",
    "ax.axhline(y=3.91, marker='o', markersize=1, linestyle='--', linewidth=2, color='deeppink', label='Actual value')\n",
    "\n",
    "# Add a title and axis labels\n",
    "ax.set_xlabel('Epoch', fontsize=20)\n",
    "ax.set_ylabel('Objective Function Value', fontsize=20)\n",
    "\n",
    "# Set the font size of the tick labels on the x and y axes\n",
    "ax.tick_params(axis='x', labelsize=15)\n",
    "ax.tick_params(axis='y', labelsize=15)\n",
    "\n",
    "# Add a legend\n",
    "legend = ax.legend(loc='upper right', fontsize=15, frameon=True, shadow=True)\n",
    "frame = legend.get_frame()\n",
    "# frame.set_facecolor('white')\n",
    "frame.set_alpha(1)\n",
    "\n",
    "# Adjust x-axis limits based on when the lines stop\n",
    "max_length = min(len(mean_nn), len(mean))\n",
    "ax.set_xlim(0, max_length)\n",
    "\n",
    "\n",
    "# Save the plot as a high-resolution PNG image and display it\n",
    "# plt.savefig('vn_plot_2.png', dpi=300)\n",
    "# plt.savefig(\"plot_renyi_ent_6_qubits_1.pdf\", format=\"pdf\", bbox_inches='tight', pad_inches=0.2)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c9db122a",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/plotsVN.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "4b8e1ac7",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import scipy as sc\n",
    "import sys\n",
    "import pennylane as qml\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as Fn\n",
    "import torch.optim as optim\n",
    "from torch.autograd import Variable"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "b1bf4996",
   "metadata": {},
   "outputs": [],
   "source": [
    "# VN plots Case 1\n",
    "with open(\"log_cost_func_vn_no_nn_1.npy\", 'rb') as f:\n",
    "    cfs_no_nn_1 = np.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "731de07b",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open(\"log_cost_func_vn_nn_1.npy\", 'rb') as f:\n",
    "    cfs_nn_1 = np.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "f5989071",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp_list_nn = cfs_nn_1.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean = []\n",
    "for i in range(len(temp_list_nn)):\n",
    "    window_size = 30  # Adjust the window size based on your preference\n",
    "    rolling_mean.append(np.convolve(temp_list_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "4709de05",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp_list_no_nn = cfs_no_nn_1.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean_no_nn = []\n",
    "for i in range(len(temp_list_no_nn)):\n",
    "    window_size = 10  # Adjust the window size based on your preference\n",
    "    rolling_mean_no_nn.append(np.convolve(temp_list_no_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_no_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "b898a57d",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/r5/w2z39yyd4jz09754wfkwn14w0000gn/T/ipykernel_14542/1755523629.py:10: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use('seaborn-whitegrid')\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import sys\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": False\n",
    "})\n",
    "\n",
    "# Set the style of the plot\n",
    "plt.style.use('seaborn-whitegrid')\n",
    "\n",
    "# Set the size of the figure\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "\n",
    "\n",
    "mean = np.mean(rolling_mean_no_nn, axis=0)\n",
    "st_dev = np.std(rolling_mean_no_nn, axis=0)\n",
    "mean_nn = np.mean(rolling_mean, axis=0)\n",
    "st_dev_nn = np.std(rolling_mean, axis=0)\n",
    "\n",
    "\n",
    "# Plot the data and customize the appearance\n",
    "ax.plot(mean, linewidth=1.5, color='purple', label='Without CNN')\n",
    "ax.fill_between(range(len(rolling_mean_no_nn[0])), mean-st_dev, mean+st_dev, alpha=0.2, color='plum')\n",
    "\n",
    "ax.plot(mean_nn, linewidth=1.5, color='darkblue', label='With CNN')\n",
    "ax.fill_between(range(len(rolling_mean[0])), mean_nn-st_dev_nn, mean_nn+st_dev_nn, alpha=0.15, color='darkblue')\n",
    "\n",
    "ax.axhline(y=0.71, marker='o', markersize=1, linestyle='--', linewidth=2, color='deeppink', label='Actual value')\n",
    "\n",
    "# Add a title and axis labels\n",
    "ax.set_xlabel('Epoch', fontsize=20)\n",
    "ax.set_ylabel('Cost Function Value', fontsize=20)\n",
    "\n",
    "# Set the font size of the tick labels on the x and y axes\n",
    "ax.tick_params(axis='x', labelsize=15)\n",
    "ax.tick_params(axis='y', labelsize=15)\n",
    "\n",
    "# Add a legend\n",
    "legend = ax.legend(loc='upper right', fontsize=15, frameon=True, shadow=True)\n",
    "frame = legend.get_frame()\n",
    "# frame.set_facecolor('white')\n",
    "frame.set_alpha(1)\n",
    "\n",
    "# Adjust x-axis limits based on when the lines stop\n",
    "max_length = max(len(mean), len(mean_nn))\n",
    "ax.set_xlim(0, max_length - 1)\n",
    "\n",
    "\n",
    "# Save the plot as a high-resolution PNG image and display it\n",
    "# plt.savefig('my_beautiful_plot_renyi.png', dpi=300)\n",
    "plt.savefig(\"plot_vn_1_final.pdf\", format=\"pdf\", bbox_inches='tight', pad_inches=0.2)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0de81d54",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Save the results in a file\n",
    "with open('log_cost_func_renyi_no_nn_1_final.npy', 'wb') as f:\n",
    "    np.save(f, temp_list_no_nn, allow_pickle=True)\n",
    "# Save the results in a file\n",
    "with open('log_cost_func_renyi_nn_1_final.npy', 'wb') as f:\n",
    "    np.save(f, temp_list_nn, allow_pickle=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "72887ca4",
   "metadata": {},
   "outputs": [],
   "source": [
    "# VN plots Case 2\n",
    "with open(\"log_cost_func_vn_no_nn_2.npy\", 'rb') as f:\n",
    "    cfs_no_nn_2 = np.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "f21747df",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open(\"log_cost_func_vn_nn_2.npy\", 'rb') as f:\n",
    "    cfs_nn_2 = np.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "6ab2a1db",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp_list_nn = cfs_nn_2.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean = []\n",
    "for i in range(len(temp_list_nn)):\n",
    "    window_size = 30  # Adjust the window size based on your preference\n",
    "    rolling_mean.append(np.convolve(temp_list_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "26f194a9",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp_list_no_nn = cfs_no_nn_2.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean_no_nn = []\n",
    "for i in range(len(temp_list_no_nn)):\n",
    "    window_size = 30  # Adjust the window size based on your preference\n",
    "    rolling_mean_no_nn.append(np.convolve(temp_list_no_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_no_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "d01d339b",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/r5/w2z39yyd4jz09754wfkwn14w0000gn/T/ipykernel_14542/712502498.py:10: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use('seaborn-whitegrid')\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import sys\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": False\n",
    "})\n",
    "\n",
    "# Set the style of the plot\n",
    "plt.style.use('seaborn-whitegrid')\n",
    "\n",
    "# Set the size of the figure\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "\n",
    "\n",
    "mean = np.mean(rolling_mean_no_nn, axis=0)\n",
    "st_dev = np.std(rolling_mean_no_nn, axis=0)\n",
    "mean_nn = np.mean(rolling_mean, axis=0)\n",
    "st_dev_nn = np.std(rolling_mean, axis=0)\n",
    "\n",
    "\n",
    "# Plot the data and customize the appearance\n",
    "ax.plot(mean, linewidth=1.5, color='purple', label='Without CNN')\n",
    "ax.fill_between(range(len(rolling_mean_no_nn[0])), mean-st_dev, mean+st_dev, alpha=0.2, color='plum')\n",
    "\n",
    "ax.plot(mean_nn, linewidth=1.5, color='darkblue', label='With CNN')\n",
    "ax.fill_between(range(len(rolling_mean[0])), mean_nn-st_dev_nn, mean_nn+st_dev_nn, alpha=0.15, color='darkblue')\n",
    "\n",
    "ax.axhline(y=0.71, marker='o', markersize=1, linestyle='--', linewidth=2, color='deeppink', label='Actual value')\n",
    "\n",
    "# Add a title and axis labels\n",
    "ax.set_xlabel('Epoch', fontsize=20)\n",
    "ax.set_ylabel('Cost Function Value', fontsize=20)\n",
    "\n",
    "# Set the font size of the tick labels on the x and y axes\n",
    "ax.tick_params(axis='x', labelsize=15)\n",
    "ax.tick_params(axis='y', labelsize=15)\n",
    "\n",
    "# Add a legend\n",
    "legend = ax.legend(loc='upper right', fontsize=15, frameon=True, shadow=True)\n",
    "frame = legend.get_frame()\n",
    "# frame.set_facecolor('white')\n",
    "frame.set_alpha(1)\n",
    "\n",
    "# Adjust x-axis limits based on when the lines stop\n",
    "max_length = max(len(mean), len(mean_nn))\n",
    "ax.set_xlim(0, max_length - 1)\n",
    "\n",
    "\n",
    "# Save the plot as a high-resolution PNG image and display it\n",
    "# plt.savefig('my_beautiful_plot_renyi.png', dpi=300)\n",
    "plt.savefig(\"plot_vn_2_final.pdf\", format=\"pdf\", bbox_inches='tight', pad_inches=0.2)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d7fb1cd9",
   "metadata": {},
   "outputs": [],
   "source": [
    "|"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/plotsVN_six_qubits.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4b8e1ac7",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import scipy as sc\n",
    "import sys\n",
    "import pennylane as qml\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as Fn\n",
    "import torch.optim as optim\n",
    "from torch.autograd import Variable"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f5989071",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp_list_nn = cost_func_store_list.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean = []\n",
    "for i in range(len(temp_list_nn)):\n",
    "    window_size = 100 # Adjust the window size based on your preference\n",
    "    rolling_mean.append(np.convolve(temp_list_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4709de05",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp_list_no_nn = cost_func_store_list_no_nn.copy()\n",
    "# Apply rolling mean to smooth out the convergence\n",
    "rolling_mean_no_nn = []\n",
    "for i in range(len(temp_list_no_nn)):\n",
    "    window_size = 50  # Adjust the window size based on your preference\n",
    "    rolling_mean_no_nn.append(np.convolve(temp_list_no_nn[i], np.ones(window_size), 'valid') / window_size)\n",
    "    \n",
    "x = np.arange(window_size, len(temp_list_no_nn[0]) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b898a57d",
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": False\n",
    "})\n",
    "\n",
    "# Set the style of the plot\n",
    "plt.style.use('seaborn-whitegrid')\n",
    "\n",
    "# Set the size of the figure\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "\n",
    "\n",
    "mean = np.mean(rolling_mean_no_nn, axis=0)\n",
    "st_dev = np.std(rolling_mean_no_nn, axis=0)\n",
    "mean_nn = np.mean(rolling_mean, axis=0)\n",
    "st_dev_nn = np.std(rolling_mean, axis=0)\n",
    "\n",
    "\n",
    "# Plot the data and customize the appearance\n",
    "ax.plot(mean, linewidth=2, color='purple', label='Without CNN', linestyle=':')\n",
    "ax.fill_between(range(len(rolling_mean_no_nn[0])), mean-st_dev, mean+st_dev, alpha=0.2, color='plum')\n",
    "\n",
    "ax.plot(mean_nn, linewidth=1.5, color='blue', label='With CNN')\n",
    "ax.fill_between(range(len(rolling_mean[0])), mean_nn-st_dev_nn, mean_nn+st_dev_nn, alpha=0.15, color='darkblue')\n",
    "\n",
    "ax.axhline(y=0.71, marker='o', markersize=1, linestyle='--', linewidth=2, color='deeppink', label='Actual value')\n",
    "\n",
    "# Add a title and axis labels\n",
    "ax.set_xlabel('Epoch', fontsize=20)\n",
    "ax.set_ylabel('Objective Function Value', fontsize=20)\n",
    "\n",
    "# Set the font size of the tick labels on the x and y axes\n",
    "ax.tick_params(axis='x', labelsize=15)\n",
    "ax.tick_params(axis='y', labelsize=15)\n",
    "\n",
    "# Add a legend\n",
    "legend = ax.legend(loc='upper right', fontsize=15, frameon=True, shadow=True)\n",
    "frame = legend.get_frame()\n",
    "# frame.set_facecolor('white')\n",
    "frame.set_alpha(1)\n",
    "\n",
    "# Adjust x-axis limits based on when the lines stop\n",
    "max_length = min(len(mean_nn), len(mean))\n",
    "ax.set_xlim(0, 2500)\n",
    "\n",
    "\n",
    "# Save the plot as a high-resolution PNG image and display it\n",
    "# plt.savefig('vn_plot_2.png', dpi=300)\n",
    "# plt.savefig(\"plot_vn_6_qubits_1.pdf\", format=\"pdf\", bbox_inches='tight', pad_inches=0.2)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d7fb1cd9",
   "metadata": {},
   "outputs": [],
   "source": [
    "|"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/renyi_ent.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ca116c94",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import scipy as sc\n",
    "import pennylane as qml\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as Fn\n",
    "import torch.optim as optim\n",
    "from torch.autograd import Variable"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e74a0a84",
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "import torch.nn as nn\n",
    "\n",
    "class neural_function(nn.Module):\n",
    "    def __init__(self, dimension, hidden_layers):\n",
    "        super(neural_function, self).__init__()\n",
    "\n",
    "        self.dimension = dimension\n",
    "        self.hidden_layers = hidden_layers\n",
    "\n",
    "        # Create a list to hold the hidden layer modules\n",
    "        self.hidden_layer_modules = nn.ModuleList()\n",
    "\n",
    "        # Add the input layer\n",
    "        self.hidden_layer_modules.append(nn.Linear(dimension, hidden_layers[0]))\n",
    "\n",
    "        # Add the hidden layers\n",
    "        for i in range(1, len(hidden_layers)):\n",
    "            self.hidden_layer_modules.append(nn.Linear(hidden_layers[i-1], hidden_layers[i]))\n",
    "\n",
    "        # Add the output layer\n",
    "        self.lin_end = nn.Linear(hidden_layers[-1], 1)\n",
    "\n",
    "    def forward(self, input):\n",
    "        y = input.float()\n",
    "\n",
    "        # Forward pass through each hidden layer\n",
    "        for layer in self.hidden_layer_modules:\n",
    "            y = torch.sigmoid(layer(y))\n",
    "\n",
    "        # Forward pass through the output layer\n",
    "        y = self.lin_end(y)\n",
    "\n",
    "        return y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b54464d9",
   "metadata": {},
   "outputs": [],
   "source": [
    "def generate_random_density_matrix(dimension):\n",
    "    # Generate a random complex Hermitian matrix\n",
    "    rand_matrix = np.random.rand(dimension, dimension) + 1j * np.random.rand(dimension, dimension)\n",
    "    hermitian_matrix = (rand_matrix + np.conj(rand_matrix.T)) / 2\n",
    "\n",
    "    # Generate eigenvalues and eigenvectors of the Hermitian matrix\n",
    "    eigenvalues, eigenvectors = np.linalg.eigh(hermitian_matrix)\n",
    "\n",
    "    # Ensure eigenvalues are non-negative\n",
    "    eigenvalues[eigenvalues < 0] = 0\n",
    "\n",
    "    # Construct the density matrix\n",
    "    density_matrix = np.dot(eigenvectors, np.dot(np.diag(eigenvalues), np.linalg.inv(eigenvectors)))\n",
    "\n",
    "    # Normalize the density matrix\n",
    "    density_matrix /= np.trace(density_matrix)\n",
    "\n",
    "    return density_matrix"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "930241df",
   "metadata": {},
   "outputs": [],
   "source": [
    "# quantum circuit settings\n",
    "num_wires = 4\n",
    "num_layers = 10\n",
    "num_shots = 1\n",
    "num_of_samples = 100\n",
    "\n",
    "# dimension of the system\n",
    "N = 4\n",
    "\n",
    "# initiate the quantum device\n",
    "device = qml.device(\"default.mixed\", wires=num_wires, shots=num_of_samples)\n",
    "\n",
    "@qml.qnode(device)\n",
    "def measure_rho(param):\n",
    "    qml.QubitDensityMatrix(density_matrix, wires=[0, 1])\n",
    "    qml.RandomLayers(param, wires=[0, 1])\n",
    "    \n",
    "    # measure in the computational basis\n",
    "    result = qml.sample(qml.PauliZ(0)), qml.sample(qml.PauliZ(1))\n",
    "    return result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4984471c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Evaluate sandwiched renyi relative entropy using its analytical forumla\n",
    "alpha = 2.5\n",
    "\n",
    "# ignore the division by zero\n",
    "np.seterr(divide = 'ignore')\n",
    "\n",
    "sigma_a = np.array(sc.linalg.fractional_matrix_power(sigma, (1.0 - alpha) / (2 * alpha)))\n",
    "\n",
    "Q = np.real(np.trace(sc.linalg.fractional_matrix_power(sigma_a @ rho_test @ sigma_a, alpha)))\n",
    "\n",
    "np.seterr(divide = 'warn')\n",
    "\n",
    "# print the Renyi Entropy\n",
    "print(np.log(N) - (1.0 / (alpha - 1)) * np.log(Q))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9fe368ba",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title Optimization using Gradient Descent without neural network.\n",
    "\n",
    "# parameters of the optimization\n",
    "num_of_epochs = 500\n",
    "learning_rate = 0.08\n",
    "num_of_samples = 100\n",
    "deviation = 1\n",
    "alpha = 2.5\n",
    "\n",
    "# we store the eigenvalues in a matrix\n",
    "W = deviation*np.random.rand(3,3)\n",
    "\n",
    "param_init = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "\n",
    "\n",
    "# intialize the cost function store\n",
    "cost_func_store = []\n",
    "\n",
    "\n",
    "# start the training\n",
    "for epoch in range(1, num_of_epochs):\n",
    "\n",
    "\n",
    "  # evaluate the gradient with respect to the quantum circuit parameters\n",
    "    gradients = np.zeros_like((param_init))\n",
    "    for i in range(len(gradients)):\n",
    "        for j in range(len(gradients[0])):\n",
    "\n",
    "      # copy the parameters\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # parameter-shift for the first term\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            result = list(result)\n",
    "            result[0] = list(map(int, result[0]))\n",
    "            result[1] = list(map(int, result[1]))\n",
    "            for sample in range(num_of_samples):\n",
    "                forward_sum_1 += np.exp(((alpha-1)/alpha)*W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "      # normalize this sum\n",
    "            forward_sum_1 = forward_sum_1/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # parameter-shift for the second term of both the terms of the objective function\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            result = list(result)\n",
    "            result[0] = list(map(int, result[0]))\n",
    "            result[1] = list(map(int, result[1]))\n",
    "            for sample in range(num_of_samples):\n",
    "                backward_sum_1 += np.exp(((alpha-1)/alpha)*W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_1 = backward_sum_1/num_of_samples\n",
    "\n",
    "\n",
    "      # parameter-shift rule\n",
    "            gradients[i, j] = 0.5*alpha * (forward_sum_1 - backward_sum_1)\n",
    "\n",
    "  # first copy the quantum circuit parameters before updating it\n",
    "    prev_param_init = param_init.copy()\n",
    "\n",
    "  # update the quantum circuit parameters\n",
    "    param_init += learning_rate*gradients\n",
    "\n",
    "    # evaluate the gradient with respect to the eigenvalues\n",
    "\n",
    "    # 1 , 1\n",
    "    E = np.zeros_like(W)\n",
    "    E[1][1] = 1\n",
    "    dW1_first_term = 0\n",
    "    result = measure_rho(prev_param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        dW1_first_term += E[result[0][sample]][result[1][sample]]*np.exp(((alpha-1)/alpha)*W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "    # normalize it\n",
    "    dW1_first_term = dW1_first_term/num_of_samples\n",
    "    dW1_first_term -= (np.exp(W[1][1])/N)\n",
    "\n",
    "    # 1 , -1\n",
    "    E = np.zeros_like(W)\n",
    "    E[1][-1] = 1\n",
    "    dW2_first_term = 0\n",
    "    result = measure_rho(prev_param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        dW2_first_term += E[result[0][sample]][result[1][sample]]*np.exp(((alpha-1)/alpha)*W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "    # normalize it\n",
    "    dW2_first_term = dW2_first_term/num_of_samples\n",
    "    dW2_first_term -= (np.exp(W[1][-1])/N)\n",
    "\n",
    "    # -1 , 1\n",
    "    E = np.zeros_like(W)\n",
    "    E[-1][1] = 1\n",
    "    dW3_first_term = 0\n",
    "    result = measure_rho(prev_param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        dW3_first_term += E[result[0][sample]][result[1][sample]]*np.exp(((alpha-1)/alpha)*W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "    # normalize it\n",
    "    dW3_first_term = dW3_first_term/num_of_samples\n",
    "    dW3_first_term -= (np.exp(W[-1][1])/N)\n",
    "\n",
    "    # -1 , -1\n",
    "    E = np.zeros_like(W)\n",
    "    E[-1][-1] = 1\n",
    "    dW4_first_term = 0\n",
    "    result = measure_rho(prev_param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        dW4_first_term += E[result[0][sample]][result[1][sample]]*np.exp(((alpha-1)/alpha)*W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "    # normalize it\n",
    "    dW4_first_term = dW4_first_term/num_of_samples\n",
    "    dW4_first_term -= (np.exp(W[-1][-1])/N)\n",
    "\n",
    "    # update the eigenvalues\n",
    "    W[1][1] += learning_rate*(alpha-1)*(dW1_first_term)\n",
    "    W[1][-1] += learning_rate*(alpha-1)*(dW2_first_term)\n",
    "    W[-1][1] += learning_rate*(alpha-1)*(dW3_first_term)\n",
    "    W[-1][-1] += learning_rate*(alpha-1)*(dW4_first_term)\n",
    "\n",
    "  # evaluate the cost function at these parameters\n",
    "    first_term = 0\n",
    "    result = measure_rho(param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        first_term += np.exp(((alpha-1)/alpha)*W[result[0][sample]][result[1][sample]])\n",
    "\n",
    "  # normalize the cost sum\n",
    "    first_term = first_term/num_of_samples\n",
    "\n",
    "  # # Second term evaluation\n",
    "    second_term = np.exp(W[1][1]) + np.exp(W[1][-1]) + np.exp(W[-1][1]) + np.exp(W[-1][-1])\n",
    "\n",
    "  # normalize the second term sum\n",
    "    second_term = second_term/N\n",
    "\n",
    "    # add the cost function to the store\n",
    "    cost_func_store.append(np.log(N) - (1/(alpha-1))*np.log(alpha*first_term + (1-alpha)*second_term))\n",
    "\n",
    "  # print the cost\n",
    "    print(np.log(N) - (1/(alpha-1))*np.log(alpha*first_term + (1-alpha)*second_term))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0a9c97c1",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title Optimization using Gradient Descent with neural network\n",
    "\n",
    "# parameters of the optimization\n",
    "num_of_epochs = 500\n",
    "learning_rate = 0.03\n",
    "num_of_samples = 100\n",
    "dimension = 2\n",
    "hidden_layer = [20]\n",
    "alpha = 2.5\n",
    "\n",
    "# initialize the neural network and quantum circuit parameters\n",
    "neural_fn = neural_function(dimension, hidden_layer)\n",
    "param_init = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "\n",
    "\n",
    "# intialize the cost function store\n",
    "cost_func_store = []\n",
    "\n",
    "\n",
    "# start the training\n",
    "for epoch in range(1, num_of_epochs):\n",
    "\n",
    "\n",
    "  # evaluate the gradient with respect to the quantum circuit parameters\n",
    "    gradients = np.zeros_like((param_init))\n",
    "    for i in range(len(gradients)):\n",
    "        for j in range(len(gradients[0])):\n",
    "\n",
    "      # copy the parameters\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # parameter-shift for the first term\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            result = list(result)\n",
    "            result[0] = list(map(int, result[0]))\n",
    "            result[1] = list(map(int, result[1]))\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                forward_sum_1 += np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy())\n",
    "\n",
    "      # normalize this sum\n",
    "            forward_sum_1 = forward_sum_1/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # parameter-shift for the second term of both the terms of the objective function\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            result = list(result)\n",
    "            result[0] = list(map(int, result[0]))\n",
    "            result[1] = list(map(int, result[1]))\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                backward_sum_1 += np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy())\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_1 = backward_sum_1/num_of_samples\n",
    "\n",
    "\n",
    "\n",
    "      # parameter-shift rule\n",
    "            gradients[i, j] = 0.5*alpha * (forward_sum_1 - backward_sum_1)\n",
    "\n",
    "  # first copy the quantum circuit parameters before updating it\n",
    "    prev_param_init = param_init.copy()\n",
    "\n",
    "  # update the quantum circuit parameters\n",
    "    param_init += learning_rate*gradients\n",
    "\n",
    "  # evaluate the gradient with respect to the neural network parameters\n",
    "\n",
    "    # evaluate the first term\n",
    "    grad_w1 = []\n",
    "    grad_b1 = []\n",
    "    for layer_index in range(len(hidden_layer)):\n",
    "        grad_w1.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].weight))\n",
    "        grad_b1.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].bias))\n",
    "    grad_w2 = torch.zeros_like(neural_fn.lin_end.weight)\n",
    "    grad_b2 = torch.zeros_like(neural_fn.lin_end.bias)\n",
    "\n",
    "    result = measure_rho(prev_param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        nn_result.backward()\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            grad_w1[layer_index] += (np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy()))*neural_fn.hidden_layer_modules[layer_index].weight.grad*(1/num_of_samples)\n",
    "            grad_b1[layer_index] += (np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy()))*neural_fn.hidden_layer_modules[layer_index].bias.grad*(1/num_of_samples)\n",
    "        grad_w2 += (np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy()))*neural_fn.lin_end.weight.grad*(1/num_of_samples)\n",
    "        grad_b2 += (np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy()))*neural_fn.lin_end.bias.grad*(1/num_of_samples)\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            neural_fn.hidden_layer_modules[layer_index].weight.grad.zero_()\n",
    "            neural_fn.hidden_layer_modules[layer_index].bias.grad.zero_()\n",
    "        neural_fn.lin_end.weight.grad.zero_()\n",
    "        neural_fn.lin_end.bias.grad.zero_()\n",
    "\n",
    "\n",
    "  # evaluate the second term\n",
    "    grad_w1_2 = []\n",
    "    grad_b1_2 = []\n",
    "    for layer_index in range(len(hidden_layer)):\n",
    "        grad_w1_2.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].weight))\n",
    "        grad_b1_2.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].bias))\n",
    "    grad_w2_2 = torch.zeros_like(neural_fn.lin_end.weight.grad)\n",
    "    grad_b2_2 = torch.zeros_like(neural_fn.lin_end.bias.grad)\n",
    "\n",
    "    # result = measure_sigma(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        result = np.random.choice([-1, 1], size=2)\n",
    "        nn_result = neural_fn(torch.from_numpy(result.flatten()))\n",
    "        nn_result.backward()\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            grad_w1_2[layer_index] += (np.exp(nn_result[0].detach().numpy()))*neural_fn.hidden_layer_modules[layer_index].weight.grad*(1/num_of_samples)\n",
    "            grad_b1_2[layer_index] += (np.exp(nn_result[0].detach().numpy()))*neural_fn.hidden_layer_modules[layer_index].bias.grad*(1/num_of_samples)\n",
    "        grad_w2_2 += (np.exp(nn_result[0].detach().numpy()))*neural_fn.lin_end.weight.grad*(1/num_of_samples)\n",
    "        grad_b2_2 += (np.exp(nn_result[0].detach().numpy()))*neural_fn.lin_end.bias.grad*(1/num_of_samples)\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            neural_fn.hidden_layer_modules[layer_index].weight.grad.zero_()\n",
    "            neural_fn.hidden_layer_modules[layer_index].bias.grad.zero_()\n",
    "        neural_fn.lin_end.weight.grad.zero_()\n",
    "        neural_fn.lin_end.bias.grad.zero_()\n",
    "\n",
    "  # evaluate the difference, i.e., the gradient\n",
    "    nn_grad_W1 = []\n",
    "    nn_grad_b1 = []\n",
    "    for layer_index in range(len(hidden_layer)):\n",
    "        nn_grad_W1.append(grad_w1[layer_index] - grad_w1_2[layer_index])\n",
    "        nn_grad_b1.append(grad_b1[layer_index] - grad_b1_2[layer_index])\n",
    "    nn_grad_W2 = grad_w2 - grad_w2_2\n",
    "    nn_grad_b2 = grad_b2 - grad_b2_2\n",
    "\n",
    "  # update the NN weights and normalize them\n",
    "    with torch.no_grad():\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            neural_fn.hidden_layer_modules[layer_index].weight += learning_rate*(alpha-1)*nn_grad_W1[layer_index]\n",
    "            neural_fn.hidden_layer_modules[layer_index].bias += learning_rate*(alpha-1)*nn_grad_b1[layer_index]\n",
    "        neural_fn.lin_end.weight += learning_rate*(alpha-1)*nn_grad_W2\n",
    "        neural_fn.lin_end.bias += learning_rate*(alpha-1)*nn_grad_b2\n",
    "\n",
    "  # evaluate the cost function at these parameters\n",
    "    first_term = 0\n",
    "    result = measure_rho(param_init)\n",
    "    result = list(result)\n",
    "    result[0] = list(map(int, result[0]))\n",
    "    result[1] = list(map(int, result[1]))\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        first_term += np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy())\n",
    "\n",
    "  # normalize the cost sum\n",
    "    first_term = first_term/num_of_samples\n",
    "\n",
    "  # # Second term evaluation\n",
    "    second_term = 0\n",
    "    for sample in range(num_of_samples):\n",
    "        result = np.random.choice([-1, 1], size=2)\n",
    "        nn_result = neural_fn(torch.from_numpy(result.flatten()))\n",
    "        second_term += np.exp(nn_result[0].detach().numpy())\n",
    "\n",
    "  # normalize the second term sum\n",
    "    second_term = second_term/num_of_samples\n",
    "\n",
    "    # add the cost function to the store\n",
    "    cost_func_store.append(np.log(N) -(1/(alpha-1))*np.log(alpha*first_term + (1-alpha)*second_term))\n",
    "\n",
    "  # print the cost\n",
    "    print(np.log(N) - (1/(alpha-1))*np.log(alpha*first_term + (1-alpha)*second_term))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/renyi_ent_six_qubits.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ca116c94",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import scipy as sc\n",
    "import pennylane as qml\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as Fn\n",
    "import torch.optim as optim\n",
    "from torch.autograd import Variable"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e74a0a84",
   "metadata": {},
   "outputs": [],
   "source": [
    "class neural_function(nn.Module):\n",
    "    def __init__(self,dimension,hidden_layer):\n",
    "        super(neural_function, self).__init__()\n",
    "\n",
    "        self.dimension = dimension\n",
    "        self.hidden_layer = hidden_layer\n",
    "        self.lin1 = nn.Linear(self.dimension, self.hidden_layer)\n",
    "        self.lin_end = nn.Linear(self.hidden_layer, 1)\n",
    "\n",
    "    def forward(self, input):\n",
    "        y = torch.sigmoid(self.lin1(input.float()))\n",
    "        y = self.lin_end(y)\n",
    "\n",
    "        return y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b54464d9",
   "metadata": {},
   "outputs": [],
   "source": [
    "def generate_random_density_matrix(dimension):\n",
    "    # Generate a random complex Hermitian matrix\n",
    "    rand_matrix = np.random.rand(dimension, dimension) + 1j * np.random.rand(dimension, dimension)\n",
    "    hermitian_matrix = (rand_matrix + np.conj(rand_matrix.T)) / 2\n",
    "\n",
    "    # Generate eigenvalues and eigenvectors of the Hermitian matrix\n",
    "    eigenvalues, eigenvectors = np.linalg.eigh(hermitian_matrix)\n",
    "\n",
    "    # Ensure eigenvalues are non-negative\n",
    "    eigenvalues[eigenvalues < 0] = 0\n",
    "\n",
    "    # Construct the density matrix\n",
    "    density_matrix = np.dot(eigenvectors, np.dot(np.diag(eigenvalues), np.linalg.inv(eigenvectors)))\n",
    "\n",
    "    # Normalize the density matrix\n",
    "    density_matrix /= np.trace(density_matrix)\n",
    "\n",
    "    return density_matrix"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ffe4919d",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "def generate_diag_density_matrix(n):\n",
    "    eigenvalues = np.random.rand(n) \n",
    "    eigenvalues /= eigenvalues.sum()\n",
    "    \n",
    "    while np.any(eigenvalues <= 0):\n",
    "        eigenvalues = np.random.rand(n)\n",
    "        eigenvalues /= eigenvalues.sum()\n",
    "    \n",
    "    rho_diag = np.diag(eigenvalues)\n",
    "    \n",
    "    return rho_diag"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "eb51bc85",
   "metadata": {},
   "outputs": [],
   "source": [
    "def generate_random_density_matrix(n):\n",
    "    A = np.random.rand(n, n)\n",
    "    rho = A @ A.T \n",
    "    rho /= np.trace(rho)\n",
    "    \n",
    "    eigvals, _ = np.linalg.eigh(rho)\n",
    "    while np.any(eigvals < 0):\n",
    "        A = np.random.rand(n, n)\n",
    "        rho = A @ A.T\n",
    "        rho /= np.trace(rho)\n",
    "        eigvals, _ = np.linalg.eigh(rho)\n",
    "        \n",
    "    return rho"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "930241df",
   "metadata": {},
   "outputs": [],
   "source": [
    "# quantum circuit settings\n",
    "num_wires = 6\n",
    "num_layers = 1\n",
    "num_shots = 1\n",
    "num_of_samples = 100\n",
    "\n",
    "# dimension of the system\n",
    "N = 64\n",
    "\n",
    "# initiate the quantum device\n",
    "device = qml.device(\"default.mixed\", wires=num_wires, shots=num_of_samples)\n",
    "\n",
    "sigma = np.eye(N)/N\n",
    "\n",
    "@qml.qnode(device)\n",
    "def measure_rho(param):\n",
    "    qml.QubitDensityMatrix(density_matrix, wires=np.arange(num_wires))\n",
    "    qml.RandomLayers(param, wires=np.arange(num_wires), seed=seed_no)\n",
    "    # measure in the computational basis\n",
    "    result = qml.sample(qml.PauliZ(0)), qml.sample(qml.PauliZ(1)), qml.sample(qml.PauliZ(2)), qml.sample(qml.PauliZ(3)), qml.sample(qml.PauliZ(4)), qml.sample(qml.PauliZ(5))\n",
    "    return result\n",
    "\n",
    "@qml.qnode(device)\n",
    "def measure_sigma(param):\n",
    "    qml.QubitDensityMatrix(sigma, wires=np.arange(num_wires))\n",
    "    qml.RandomLayers(param, wires=np.arange(num_wires), seed=seed_no)\n",
    "    # measure in the computational basis\n",
    "    result = qml.sample(qml.PauliZ(0)), qml.sample(qml.PauliZ(1)), qml.sample(qml.PauliZ(2)), qml.sample(qml.PauliZ(3)), qml.sample(qml.PauliZ(4)), qml.sample(qml.PauliZ(5))\n",
    "    return result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "85a73f33",
   "metadata": {},
   "outputs": [],
   "source": [
    "param_init = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "rho_test = measure_rho(param_init)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4984471c",
   "metadata": {},
   "outputs": [],
   "source": [
    "alpha = 1.05\n",
    "\n",
    "# ignore the division by zero\n",
    "np.seterr(divide = 'ignore')\n",
    "\n",
    "sigma_a = np.array(sc.linalg.fractional_matrix_power(sigma, (1.0 - alpha) / (2 * alpha)))\n",
    "\n",
    "Q = np.real(np.trace(sc.linalg.fractional_matrix_power(sigma_a @ rho_test @ sigma_a, alpha)))\n",
    "\n",
    "np.seterr(divide = 'warn')\n",
    "\n",
    "# print the Renyi Entropy\n",
    "print(np.log(N) - ((1.0 / (alpha - 1)) * np.log(Q)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0a9c97c1",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title Optimization using Gradient Descent with neural network\n",
    "\n",
    "# parameters of the optimization\n",
    "num_of_epochs = 4000\n",
    "learning_rate = 0.9\n",
    "num_of_samples = 100\n",
    "dimension = num_wires\n",
    "hidden_layer = 100\n",
    "alpha = 1.05\n",
    "seed_no = 485\n",
    "\n",
    "# initialize the neural network and quantum circuit parameters\n",
    "neural_fn = neural_function(dimension, hidden_layer)\n",
    "param_init = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "\n",
    "\n",
    "# intialize the cost function store\n",
    "cost_func_store = []\n",
    "\n",
    "\n",
    "# start the training\n",
    "for epoch in range(1, num_of_epochs):\n",
    "\n",
    "\n",
    "  # evaluate the gradient with respect to the quantum circuit parameters\n",
    "    gradients = np.zeros_like((param_init))\n",
    "    for i in range(len(gradients)):\n",
    "        for j in range(len(gradients[0])):\n",
    "\n",
    "      # copy the parameters\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # parameter-shift for the first term\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(num_wires)])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                forward_sum_1 += np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy())\n",
    "\n",
    "      # normalize this sum\n",
    "            forward_sum_1 = forward_sum_1/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # parameter-shift for the second term of both the terms of the objective function\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(num_wires)])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                backward_sum_1 += np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy())\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_1 = backward_sum_1/num_of_samples\n",
    "\n",
    "      # parameter-shift rule\n",
    "            gradients[i, j] = 0.5*alpha*(forward_sum_1 - backward_sum_1)\n",
    "\n",
    "  # first copy the quantum circuit parameters before updating it\n",
    "    prev_param_init = param_init.copy()\n",
    "\n",
    "  # update the quantum circuit parameters\n",
    "    param_init += learning_rate*gradients\n",
    "\n",
    "  # evaluate the gradient with respect to the neural network parameters\n",
    "\n",
    "    # evaluate the first term\n",
    "    grad_w1 = torch.zeros_like(neural_fn.lin1.weight)\n",
    "    grad_b1 = torch.zeros_like(neural_fn.lin1.bias)\n",
    "    grad_w2 = torch.zeros_like(neural_fn.lin_end.weight)\n",
    "    grad_b2 = torch.zeros_like(neural_fn.lin_end.bias)\n",
    "\n",
    "    result = measure_rho(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(num_wires)])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        nn_result.backward()\n",
    "        grad_w1 += (np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy()))*neural_fn.lin1.weight.grad*(1/num_of_samples)\n",
    "        grad_b1 += (np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy()))*neural_fn.lin1.bias.grad*(1/num_of_samples)\n",
    "        grad_w2 += (np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy()))*neural_fn.lin_end.weight.grad*(1/num_of_samples)\n",
    "        grad_b2 += (np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy()))*neural_fn.lin_end.bias.grad*(1/num_of_samples)\n",
    "        neural_fn.lin1.weight.grad.zero_()\n",
    "        neural_fn.lin1.bias.grad.zero_()\n",
    "        neural_fn.lin_end.weight.grad.zero_()\n",
    "        neural_fn.lin_end.bias.grad.zero_()\n",
    "\n",
    "\n",
    "  # evaluate the second term\n",
    "    grad_w1_2 = torch.zeros_like(neural_fn.lin1.weight.grad)\n",
    "    grad_b1_2 = torch.zeros_like(neural_fn.lin1.bias.grad)\n",
    "    grad_w2_2 = torch.zeros_like(neural_fn.lin_end.weight.grad)\n",
    "    grad_b2_2 = torch.zeros_like(neural_fn.lin_end.bias.grad)\n",
    "\n",
    "    # result = measure_sigma(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        result = np.random.choice([-1, 1], size=num_wires)\n",
    "        nn_result = neural_fn(torch.from_numpy(result.flatten()))\n",
    "        nn_result.backward()\n",
    "        grad_w1_2 += (np.exp(nn_result[0].detach().numpy()))*neural_fn.lin1.weight.grad*(1/num_of_samples)\n",
    "        grad_b1_2 += (np.exp(nn_result[0].detach().numpy()))*neural_fn.lin1.bias.grad*(1/num_of_samples)\n",
    "        grad_w2_2 += (np.exp(nn_result[0].detach().numpy()))*neural_fn.lin_end.weight.grad*(1/num_of_samples)\n",
    "        grad_b2_2 += (np.exp(nn_result[0].detach().numpy()))*neural_fn.lin_end.bias.grad*(1/num_of_samples)\n",
    "        neural_fn.lin1.weight.grad.zero_()\n",
    "        neural_fn.lin1.bias.grad.zero_()\n",
    "        neural_fn.lin_end.weight.grad.zero_()\n",
    "        neural_fn.lin_end.bias.grad.zero_()\n",
    "\n",
    "  # evaluate the difference, i.e., the gradient\n",
    "    nn_grad_W1 = grad_w1 - grad_w1_2\n",
    "    nn_grad_b1 = grad_b1 - grad_b1_2\n",
    "    nn_grad_W2 = grad_w2 - grad_w2_2\n",
    "    nn_grad_b2 = grad_b2 - grad_b2_2\n",
    "\n",
    "  # update the NN weights and normalize them\n",
    "    with torch.no_grad():\n",
    "        neural_fn.lin1.weight += learning_rate*(alpha-1)*nn_grad_W1\n",
    "        neural_fn.lin1.bias += learning_rate*(alpha-1)*nn_grad_b1\n",
    "        neural_fn.lin_end.weight += learning_rate*(alpha-1)*nn_grad_W2\n",
    "        neural_fn.lin_end.bias += learning_rate*(alpha-1)*nn_grad_b2\n",
    "\n",
    "  # evaluate the cost function at these parameters\n",
    "    first_term = 0\n",
    "    result = measure_rho(param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(num_wires)])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        first_term += np.exp(((alpha-1)/alpha)*nn_result[0].detach().numpy())\n",
    "\n",
    "  # normalize the cost sum\n",
    "    first_term = first_term/num_of_samples\n",
    "\n",
    "  # # Second term evaluation\n",
    "    second_term = 0\n",
    "    for sample in range(num_of_samples):\n",
    "        result = np.random.choice([-1, 1], size=num_wires)\n",
    "        nn_result = neural_fn(torch.from_numpy(result.flatten()))\n",
    "        second_term += np.exp(nn_result[0].detach().numpy())\n",
    "\n",
    "  # normalize the second term sum\n",
    "    second_term = second_term/num_of_samples\n",
    "\n",
    "    # add the cost function to the store\n",
    "    cost_func_store.append(np.log(N) -(1/(alpha-1))*np.log(alpha*first_term + (1-alpha)*second_term))\n",
    "\n",
    "  # print the cost\n",
    "    print(np.log(N) - ((1/(alpha-1))*np.log(alpha*first_term + (1-alpha)*second_term)))\n",
    "    \n",
    "#     if (np.isnan(np.log(N) - ((1/(alpha-1))*np.log(alpha*first_term + (1-alpha)*second_term)))):\n",
    "#         with torch.no_grad():\n",
    "#             neural_fn.lin1.weight -= learning_rate*(alpha-1)*nn_grad_W1\n",
    "#             neural_fn.lin1.bias -= learning_rate*(alpha-1)*nn_grad_b1\n",
    "#             neural_fn.lin_end.weight -= learning_rate*(alpha-1)*nn_grad_W2\n",
    "#             neural_fn.lin_end.bias -= learning_rate*(alpha-1)*nn_grad_b2\n",
    "#         param_init = prev_param_init"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3321aee8",
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "\n",
    "class neural_function(nn.Module):\n",
    "    def __init__(self, dimension, hidden_layers):\n",
    "        super(neural_function, self).__init__()\n",
    "        self.dimension = dimension\n",
    "        self.hidden_layers = hidden_layers\n",
    "\n",
    "        # Create hidden layers\n",
    "        self.hidden_layer_modules = nn.ModuleList()\n",
    "        self.hidden_layer_modules.append(nn.Linear(dimension, hidden_layers[0]))  \n",
    "        for i in range(1, len(hidden_layers)):\n",
    "            self.hidden_layer_modules.append(nn.Linear(hidden_layers[i-1], hidden_layers[i]))\n",
    "\n",
    "        # Output layer \n",
    "        self.lin_end = nn.Linear(hidden_layers[-1], 1)\n",
    "\n",
    "    def forward(self, input):\n",
    "        y = input.float()\n",
    "        \n",
    "        for layer in self.hidden_layer_modules:\n",
    "            y = F.relu(layer(y))  \n",
    "\n",
    "        y = self.lin_end(y)\n",
    "        \n",
    "        return F.softplus(y) # Apply softplus to output"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2675c3b6",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title Optimization using Gradient Descent with neural network (softplus version)\n",
    "\n",
    "# parameters of the optimization\n",
    "num_of_epochs = 4000\n",
    "learning_rate = 1.5\n",
    "num_of_samples = 100\n",
    "dimension = num_wires\n",
    "hidden_layer = [100]\n",
    "alpha = 1.05\n",
    "# seed_no = 458\n",
    "\n",
    "\n",
    "# initialize the neural network and quantum circuit parameters\n",
    "neural_fn = neural_function(dimension, hidden_layer)\n",
    "param_init = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "\n",
    "\n",
    "# intialize the cost function store\n",
    "cost_func_store = []\n",
    "\n",
    "\n",
    "# start the training\n",
    "for epoch in range(1, num_of_epochs):\n",
    "\n",
    "\n",
    "  # evaluate the gradient with respect to the quantum circuit parameters\n",
    "    gradients = np.zeros_like((param_init))\n",
    "    for i in range(len(gradients)):\n",
    "        for j in range(len(gradients[0])):\n",
    "\n",
    "      # copy the parameters\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # parameter-shift for the first term\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                forward_sum_1 += (nn_result[0].detach().numpy())**((alpha-1)/alpha)\n",
    "\n",
    "      # normalize this sum\n",
    "            forward_sum_1 = forward_sum_1/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # parameter-shift for the second term of both the terms of the objective function\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                backward_sum_1 += (nn_result[0].detach().numpy())**((alpha-1)/alpha)\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_1 = backward_sum_1/num_of_samples\n",
    "\n",
    "      # parameter-shift for the second term\n",
    "            shifted = param_init.copy()\n",
    "    \n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_2 = 0\n",
    "            result = measure_sigma(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                forward_sum_2 += nn_result[0].detach().numpy()\n",
    "\n",
    "      # normalize this sum\n",
    "            forward_sum_2 = forward_sum_2/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # parameter-shift for the second term of both the terms of the objective function\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_2 = 0\n",
    "            result = measure_sigma(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                backward_sum_2 += nn_result[0].detach().numpy()\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_2 = backward_sum_2/num_of_samples\n",
    "\n",
    "      # parameter-shift rule\n",
    "            gradients[i, j] = 0.5*alpha * (forward_sum_1 - backward_sum_1) + (0.5*(1-alpha) * (forward_sum_2 - backward_sum_2))\n",
    "\n",
    "  # first copy the quantum circuit parameters before updating it\n",
    "    prev_param_init = param_init.copy()\n",
    "\n",
    "  # update the quantum circuit parameters\n",
    "    param_init += learning_rate*gradients\n",
    "\n",
    "  # evaluate the gradient with respect to the neural network parameters\n",
    "\n",
    "    # evaluate the first term\n",
    "    grad_w1 = []\n",
    "    grad_b1 = []\n",
    "    for layer_index in range(len(hidden_layer)):\n",
    "        grad_w1.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].weight))\n",
    "        grad_b1.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].bias))\n",
    "    grad_w2 = torch.zeros_like(neural_fn.lin_end.weight)\n",
    "    grad_b2 = torch.zeros_like(neural_fn.lin_end.bias)\n",
    "\n",
    "    result = measure_rho(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        nn_result.backward()\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            grad_w1[layer_index] += ((nn_result[0].detach().numpy())**((-1)/alpha))*neural_fn.hidden_layer_modules[layer_index].weight.grad*(1/num_of_samples)\n",
    "            grad_b1[layer_index] += ((nn_result[0].detach().numpy())**((-1)/alpha))*neural_fn.hidden_layer_modules[layer_index].bias.grad*(1/num_of_samples)\n",
    "        grad_w2 += ((nn_result[0].detach().numpy())**((-1)/alpha))*neural_fn.lin_end.weight.grad*(1/num_of_samples)\n",
    "        grad_b2 += ((nn_result[0].detach().numpy())**((-1)/alpha))*neural_fn.lin_end.bias.grad*(1/num_of_samples)\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            neural_fn.hidden_layer_modules[layer_index].weight.grad.zero_()\n",
    "            neural_fn.hidden_layer_modules[layer_index].bias.grad.zero_()\n",
    "        neural_fn.lin_end.weight.grad.zero_()\n",
    "        neural_fn.lin_end.bias.grad.zero_()\n",
    "\n",
    "\n",
    "  # evaluate the second term\n",
    "    grad_w1_2 = []\n",
    "    grad_b1_2 = []\n",
    "    for layer_index in range(len(hidden_layer)):\n",
    "        grad_w1_2.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].weight))\n",
    "        grad_b1_2.append(torch.zeros_like(neural_fn.hidden_layer_modules[layer_index].bias))\n",
    "    grad_w2_2 = torch.zeros_like(neural_fn.lin_end.weight.grad)\n",
    "    grad_b2_2 = torch.zeros_like(neural_fn.lin_end.bias.grad)\n",
    "\n",
    "    result = measure_sigma(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        nn_result.backward()\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            grad_w1_2[layer_index] += (nn_result[0].detach().numpy()**(1))*neural_fn.hidden_layer_modules[layer_index].weight.grad*(1/num_of_samples)\n",
    "            grad_b1_2[layer_index] += (nn_result[0].detach().numpy()**(1))*neural_fn.hidden_layer_modules[layer_index].bias.grad*(1/num_of_samples)\n",
    "        grad_w2_2 += (nn_result[0].detach().numpy()**(1))*neural_fn.lin_end.weight.grad*(1/num_of_samples)\n",
    "        grad_b2_2 += (nn_result[0].detach().numpy()**(1))*neural_fn.lin_end.bias.grad*(1/num_of_samples)\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            neural_fn.hidden_layer_modules[layer_index].weight.grad.zero_()\n",
    "            neural_fn.hidden_layer_modules[layer_index].bias.grad.zero_()\n",
    "        neural_fn.lin_end.weight.grad.zero_()\n",
    "        neural_fn.lin_end.bias.grad.zero_()\n",
    "\n",
    "  # evaluate the difference, i.e., the gradient\n",
    "    nn_grad_W1 = []\n",
    "    nn_grad_b1 = []\n",
    "    for layer_index in range(len(hidden_layer)):\n",
    "        nn_grad_W1.append(grad_w1[layer_index] - grad_w1_2[layer_index])\n",
    "        nn_grad_b1.append(grad_b1[layer_index] - grad_b1_2[layer_index])\n",
    "    nn_grad_W2 = grad_w2 - grad_w2_2\n",
    "    nn_grad_b2 = grad_b2 - grad_b2_2\n",
    "\n",
    "  # update the NN weights and normalize them\n",
    "    with torch.no_grad():\n",
    "        for layer_index in range(len(hidden_layer)):\n",
    "            neural_fn.hidden_layer_modules[layer_index].weight += learning_rate*(alpha-1)*nn_grad_W1[layer_index]\n",
    "            neural_fn.hidden_layer_modules[layer_index].bias += learning_rate*(alpha-1)*nn_grad_b1[layer_index]\n",
    "        neural_fn.lin_end.weight += learning_rate*(alpha-1)*nn_grad_W2\n",
    "        neural_fn.lin_end.bias += learning_rate*(alpha-1)*nn_grad_b2\n",
    "\n",
    "  # evaluate the cost function at these parameters\n",
    "    first_term = 0\n",
    "    result = measure_rho(param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        first_term += (nn_result[0].detach().numpy())**((alpha-1)/alpha)\n",
    "\n",
    "  # normalize the cost sum\n",
    "    first_term = first_term/num_of_samples\n",
    "\n",
    "  # # Second term evaluation\n",
    "    second_term = 0\n",
    "    result = measure_sigma(param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        second_term += nn_result[0].detach().numpy()\n",
    "\n",
    "  # normalize the second term sum\n",
    "    second_term = second_term/num_of_samples\n",
    "\n",
    "    # add the cost function to the store\n",
    "    cost_func_store.append(np.log(N) -(1/(alpha-1))*np.log(alpha*first_term + (1-alpha)*second_term))\n",
    "\n",
    "  # print the cost\n",
    "    print(np.log(N) -(1/(alpha-1))*np.log(alpha*first_term + (1-alpha)*second_term))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2b5e078d",
   "metadata": {},
   "outputs": [],
   "source": [
    "print((-1)**0.31)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "43214678",
   "metadata": {},
   "outputs": [],
   "source": [
    "def binary_array_to_decimal(arr):\n",
    "    arr = arr.astype(int)\n",
    "    # Replace -1 with 0\n",
    "    arr = np.where(arr == -1, 0, arr)\n",
    "    # Convert the array to a binary string\n",
    "    binary_string = ''.join(str(i) for i in arr)\n",
    "    # Convert the binary string to a decimal value\n",
    "    decimal_value = int(binary_string, 2)\n",
    "    return decimal_value"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a4dbf0f8",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title Optimization using Gradient Descent without neural network.\n",
    "\n",
    "# parameters of the optimization\n",
    "num_of_epochs = 4000\n",
    "learning_rate = 0.98\n",
    "num_of_samples = 100\n",
    "deviation = 1\n",
    "alpha = 1.05\n",
    "seed_no = 42\n",
    "\n",
    "# we store the eigenvalues in a array\n",
    "W = deviation*np.random.rand(64)\n",
    "param_init = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "\n",
    "\n",
    "# intialize the cost function store\n",
    "cost_func_store = []\n",
    "\n",
    "\n",
    "# start the training\n",
    "for epoch in range(1, num_of_epochs):\n",
    "\n",
    "\n",
    "  # evaluate the gradient with respect to the quantum circuit parameters\n",
    "    gradients = np.zeros_like((param_init))\n",
    "    for i in range(len(gradients)):\n",
    "        for j in range(len(gradients[0])):\n",
    "\n",
    "      # copy the parameters\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # parameter-shift for the first term\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "                forward_sum_1 += np.exp(((alpha-1)/alpha)*W[binary_array_to_decimal(sample_result_array)])\n",
    "\n",
    "      # normalize this sum\n",
    "            forward_sum_1 = forward_sum_1/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # parameter-shift for the second term of both the terms of the objective function\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_1 = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "                backward_sum_1 += np.exp(((alpha-1)/alpha)*W[binary_array_to_decimal(sample_result_array)])\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_1 = backward_sum_1/num_of_samples\n",
    "\n",
    "      # parameter-shift for the second term\n",
    "            shifted = param_init.copy()\n",
    "    \n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum_2 = 0\n",
    "            result = measure_sigma(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "                forward_sum_2 += np.exp(W[binary_array_to_decimal(sample_result_array)])\n",
    "\n",
    "      # normalize this sum\n",
    "            forward_sum_2 = forward_sum_2/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # parameter-shift for the second term of both the terms of the objective function\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum_2 = 0\n",
    "            result = measure_sigma(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "                backward_sum_2 += np.exp(W[binary_array_to_decimal(sample_result_array)])\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum_2 = backward_sum_2/num_of_samples\n",
    "\n",
    "      # parameter-shift rule\n",
    "            gradients[i, j] = 0.5*alpha * (forward_sum_1 - backward_sum_1) + (0.5*(1-alpha) * (forward_sum_2 - backward_sum_2))\n",
    "\n",
    "  # first copy the quantum circuit parameters before updating it\n",
    "    prev_param_init = param_init.copy()\n",
    "\n",
    "  # update the quantum circuit parameters\n",
    "    param_init += learning_rate*gradients\n",
    "\n",
    "    # evaluate the gradient with respect to the eigenvalues\n",
    "    \n",
    "    dW = np.zeros(64)\n",
    "    result_rho = measure_rho(prev_param_init)\n",
    "    result_sigma = measure_sigma(prev_param_init)\n",
    "    for i in range(64):\n",
    "        E = np.zeros(64)\n",
    "        E[i] = 1\n",
    "        for sample in range(num_of_samples):\n",
    "            sample_result_array_rho = np.array([result_rho[i][sample] for i in range(int(num_wires))])\n",
    "            sample_result_array_sigma = np.array([result_sigma[i][sample] for i in range(int(num_wires))])\n",
    "            dW_first_term = E[binary_array_to_decimal(sample_result_array_rho)]*np.exp(((alpha-1)/alpha)*W[i])\n",
    "            dW_sec_term = E[binary_array_to_decimal(sample_result_array_sigma)]*np.exp(W[i])\n",
    "            dW[i] += dW_first_term - dW_sec_term\n",
    "                        \n",
    "        dW[i] = dW[i]/num_of_samples\n",
    "        \n",
    "    W += learning_rate*(alpha-1)*dW\n",
    "\n",
    "\n",
    "\n",
    "  # evaluate the cost function at these parameters\n",
    "    first_term = 0\n",
    "    result = measure_rho(param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "        first_term += np.exp(((alpha-1)/alpha)*W[binary_array_to_decimal(sample_result_array)])\n",
    "\n",
    "  # normalize the cost sum\n",
    "    first_term = first_term/num_of_samples\n",
    "\n",
    "  # # Second term evaluation\n",
    "    second_term = 0\n",
    "    result = measure_sigma(param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(int(num_wires))])\n",
    "        second_term += np.exp(W[binary_array_to_decimal(sample_result_array)])\n",
    "\n",
    "  # normalize the second term sum\n",
    "    second_term = second_term/num_of_samples\n",
    "\n",
    "    # add the cost function to the store\n",
    "    cost_func_store.append(np.log(N) -(1/(alpha-1))*np.log(alpha*first_term + (1-alpha)*second_term))\n",
    "\n",
    "  # print the cost\n",
    "    print(np.log(N) -(1/(alpha-1))*np.log(alpha*first_term + (1-alpha)*second_term))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/vn_ent.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "yy635HqWsML6"
   },
   "outputs": [],
   "source": [
    "%%capture\n",
    "!pip install pennylane"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "id": "Jy7Vh2uBsPAn"
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import scipy as sc\n",
    "import pennylane as qml\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as Fn\n",
    "import torch.optim as optim\n",
    "from torch.autograd import Variable"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "id": "gWXFbhhysVtM"
   },
   "outputs": [],
   "source": [
    "# quantum circuit settings\n",
    "num_wires = 4\n",
    "num_layers = 3\n",
    "num_shots = 1\n",
    "num_of_samples = 100\n",
    "\n",
    "# dimension of the system\n",
    "N = 4\n",
    "\n",
    "# initiate the quantum device\n",
    "device = qml.device(\"default.qubit\", wires=num_wires, shots=num_of_samples)\n",
    "\n",
    "# initialize the parameters of a unitary that we will apply\n",
    "# to rho and sigma\n",
    "# For the case of von neumann entropy, sigma is maximally mixed state.\n",
    "# Therefore, for that, we can just use a uniform number generator for sampling\n",
    "\n",
    "@qml.qnode(device)\n",
    "def measure_rho(param):\n",
    "    qml.Hadamard(wires=0)\n",
    "    qml.CNOT(wires=[0, 1])\n",
    "    qml.CNOT(wires=[1, 2])\n",
    "    qml.CNOT(wires=[2, 3])\n",
    "    qml.PauliZ(wires=0)\n",
    "    qml.PauliX(wires=0)\n",
    "    qml.PauliY(wires=1)\n",
    "\n",
    "    # Apply the parameterized unitary to it\n",
    "    qml.RandomLayers(param, wires=[0, 1])\n",
    "#     return qml.density_matrix(wires=[0, 1])\n",
    "\n",
    "    # measure in the computational basis\n",
    "    result = qml.sample(qml.PauliZ(0)), qml.sample(qml.PauliZ(1))\n",
    "    return result\n",
    "\n",
    "# maximally mixed state\n",
    "sigma = np.eye(N)/N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "XLf7o2TAsni7",
    "outputId": "aaa7af57-f2d7-4fa1-dc63-9e6d16fd196e"
   },
   "outputs": [],
   "source": [
    "param_init = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "rho_test = measure_rho(param_init)\n",
    "print(rho_test)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "BNitWSG0tRDJ",
    "outputId": "66d8bf71-5f6a-4d7f-90d8-0dfc8b63d964"
   },
   "outputs": [],
   "source": [
    "# Evaluate von Neumann entropy using its analytical forumla\n",
    "\n",
    "# ignore the division by zero\n",
    "np.seterr(divide = 'ignore')\n",
    "\n",
    "# quantum relative entropy\n",
    "H_rho = np.real(np.trace(rho_test @ (sc.linalg.logm(rho_test) - sc.linalg.logm(sigma))))\n",
    "\n",
    "np.seterr(divide = 'warn')\n",
    "\n",
    "# print the result\n",
    "print(np.log(N)-H_rho)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "id": "Nig9eoe1sqRR"
   },
   "outputs": [],
   "source": [
    "class neural_function(nn.Module):\n",
    "    def __init__(self,dimension,hidden_layer):\n",
    "        super(neural_function, self).__init__()\n",
    "\n",
    "        self.dimension = dimension\n",
    "        self.hidden_layer = hidden_layer\n",
    "        self.lin1 = nn.Linear(self.dimension, self.hidden_layer)\n",
    "        self.lin_end = nn.Linear(self.hidden_layer, 1)\n",
    "\n",
    "    def forward(self, input):\n",
    "        y = torch.sigmoid(self.lin1(input.float()))\n",
    "        y = self.lin_end(y)\n",
    "\n",
    "        return y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 635
    },
    "id": "rzG87vv-tV0J",
    "outputId": "aecee92a-9d4d-4450-f3bf-298310a69cc8"
   },
   "outputs": [],
   "source": [
    "#@title Optimization using Gradient Descent (with neural network)\n",
    "\n",
    "# parameters of the optimization\n",
    "num_of_epochs = 1000\n",
    "learning_rate = 0.05\n",
    "num_of_samples = 100\n",
    "dimension = 2\n",
    "hidden_layer = 10\n",
    "\n",
    "# initialize the neural network and quantum circuit parameters\n",
    "neural_fn = neural_function(dimension, hidden_layer)\n",
    "param_init = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "\n",
    "# intialize the cost function store\n",
    "cost_func_store = []\n",
    "\n",
    "# start the training\n",
    "for epoch in range(1, num_of_epochs):\n",
    "\n",
    "  # evaluate the gradient with respect to the quantum circuit parameters\n",
    "    gradients = np.zeros_like((param_init))\n",
    "    for i in range(len(gradients)):\n",
    "        for j in range(len(gradients[0])):\n",
    "\n",
    "      # copy the parameters\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                forward_sum += nn_result[0].detach().numpy()\n",
    "\n",
    "      # normalize the forward sum\n",
    "            forward_sum = forward_sum/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                backward_sum += nn_result[0].detach().numpy()\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum = backward_sum/num_of_samples\n",
    "      #print(backward_sum)\n",
    "\n",
    "      # parameter-shift rule\n",
    "            gradients[i, j] = - 0.5 * (forward_sum - backward_sum)\n",
    "\n",
    "  # first copy the quantum circuit parameters before updating it\n",
    "    prev_param_init = param_init.copy()\n",
    "\n",
    "  # update the quantum circuit parameters\n",
    "    param_init -= learning_rate*gradients\n",
    "\n",
    "  # evaluate the gradient with respect to the NN parameters\n",
    "\n",
    "  # evaluate the first term\n",
    "    grad_w1 = torch.zeros_like(neural_fn.lin1.weight)\n",
    "    grad_b1 = torch.zeros_like(neural_fn.lin1.bias)\n",
    "    grad_w2 = torch.zeros_like(neural_fn.lin_end.weight)\n",
    "    grad_b2 = torch.zeros_like(neural_fn.lin_end.bias)\n",
    "\n",
    "    result = measure_rho(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        nn_result.backward()\n",
    "        grad_w1 += neural_fn.lin1.weight.grad*(1/num_of_samples)\n",
    "        grad_b1 += neural_fn.lin1.bias.grad*(1/num_of_samples)\n",
    "        grad_w2 += neural_fn.lin_end.weight.grad*(1/num_of_samples)\n",
    "        grad_b2 += neural_fn.lin_end.bias.grad*(1/num_of_samples)\n",
    "        neural_fn.lin1.weight.grad.zero_()\n",
    "        neural_fn.lin1.bias.grad.zero_()\n",
    "        neural_fn.lin_end.weight.grad.zero_()\n",
    "        neural_fn.lin_end.bias.grad.zero_()\n",
    "\n",
    "  # evaluate the second term\n",
    "    grad_w1_2 = torch.zeros_like(neural_fn.lin1.weight.grad)\n",
    "    grad_b1_2 = torch.zeros_like(neural_fn.lin1.bias.grad)\n",
    "    grad_w2_2 = torch.zeros_like(neural_fn.lin_end.weight.grad)\n",
    "    grad_b2_2 = torch.zeros_like(neural_fn.lin_end.bias.grad)\n",
    "\n",
    "    for sample in range(num_of_samples):\n",
    "        result = np.random.choice([-1, 1], size=2)\n",
    "        nn_result = neural_fn(torch.from_numpy(result.flatten()))\n",
    "        nn_result.backward()\n",
    "        grad_w1_2 += (np.exp(nn_result[0].detach().numpy()))*neural_fn.lin1.weight.grad*(1/num_of_samples)\n",
    "        grad_b1_2 += (np.exp(nn_result[0].detach().numpy()))*neural_fn.lin1.bias.grad*(1/num_of_samples)\n",
    "        grad_w2_2 += (np.exp(nn_result[0].detach().numpy()))*neural_fn.lin_end.weight.grad*(1/num_of_samples)\n",
    "        grad_b2_2 += (np.exp(nn_result[0].detach().numpy()))*neural_fn.lin_end.bias.grad*(1/num_of_samples)\n",
    "        neural_fn.lin1.weight.grad.zero_()\n",
    "        neural_fn.lin1.bias.grad.zero_()\n",
    "        neural_fn.lin_end.weight.grad.zero_()\n",
    "        neural_fn.lin_end.bias.grad.zero_()\n",
    "\n",
    "  # evaluate the difference, i.e., the gradient\n",
    "\n",
    "    nn_grad_W1 = grad_w1_2 - grad_w1\n",
    "    nn_grad_b1 = grad_b1_2 - grad_b1\n",
    "    nn_grad_W2 = grad_w2_2 - grad_w2\n",
    "    nn_grad_b2 = grad_b2_2 - grad_b2\n",
    "\n",
    "  # update the NN weights and normalize them\n",
    "    with torch.no_grad():\n",
    "        neural_fn.lin1.weight -= learning_rate*nn_grad_W1\n",
    "        neural_fn.lin1.bias -= learning_rate*nn_grad_b1\n",
    "        neural_fn.lin_end.weight -= learning_rate*nn_grad_W2\n",
    "        neural_fn.lin_end.bias -= learning_rate*nn_grad_b2\n",
    "\n",
    "  # evaluate the cost function at these parameters\n",
    "    first_term = 0\n",
    "    result = measure_rho(param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[0][sample], result[1][sample]])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        first_term += nn_result[0].detach().numpy()\n",
    "\n",
    "  # normalize the cost sum\n",
    "    first_term = first_term/num_of_samples\n",
    "\n",
    "  # # Second term evaluation\n",
    "    second_term = 0\n",
    "    for sample in range(num_of_samples):\n",
    "        result = np.random.choice([-1, 1], size=2)\n",
    "        nn_result = neural_fn(torch.from_numpy(result.flatten()))\n",
    "        second_term += np.exp(nn_result[0].detach().numpy())\n",
    "\n",
    "  # normalize the second term sum\n",
    "    second_term = second_term/num_of_samples\n",
    "\n",
    "    # add the cost function to the store\n",
    "    cost_func_store.append(np.log(N) - first_term + second_term - 1)\n",
    "\n",
    "  # print the cost\n",
    "    print(np.log(N) - first_term + second_term - 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 1000
    },
    "id": "suDOwtOy5E8L",
    "outputId": "7b9e9fd6-b268-4797-aa29-c262549f3414"
   },
   "outputs": [],
   "source": [
    "#@title Optimization using Gradient Descent (without neural network)\n",
    "\n",
    "# parameters of the optimization\n",
    "num_of_epochs = 1000\n",
    "learning_rate = 0.08\n",
    "num_of_samples = 100\n",
    "deviation = 1\n",
    "\n",
    "# initialize the neural network and quantum circuit parameters\n",
    "W = deviation*np.random.rand(3,3)\n",
    "np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "\n",
    "# intialize the cost function store\n",
    "cost_func_store = []\n",
    "\n",
    "\n",
    "# start the training\n",
    "for epoch in range(1, num_of_epochs):\n",
    "\n",
    "  # evaluate the gradient with respect to the quantum circuit parameters\n",
    "    gradients = np.zeros_like((param_init))\n",
    "    for i in range(len(gradients)):\n",
    "        for j in range(len(gradients[0])):\n",
    "\n",
    "      # copy the parameters\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                forward_sum += W[result[0][sample]][result[1][sample]]\n",
    "\n",
    "      # normalize the forward sum\n",
    "            forward_sum = forward_sum/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                backward_sum += W[result[0][sample]][result[1][sample]]\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum = backward_sum/num_of_samples\n",
    "      #print(backward_sum)\n",
    "\n",
    "      # parameter-shift rule\n",
    "            gradients[i, j] = - 0.5 * (forward_sum - backward_sum)\n",
    "\n",
    "  # first copy the quantum circuit parameters before updating it\n",
    "    prev_param_init = param_init.copy()\n",
    "\n",
    "  # update the quantum circuit parameters\n",
    "    param_init -= learning_rate*gradients\n",
    "\n",
    "  # evaluate the gradient with respect to the NN parameters\n",
    "\n",
    "\n",
    "  # evaluate the gradient with respect to the eigenvalues\n",
    "\n",
    "  # 1 , 1\n",
    "    E = np.zeros_like(W)\n",
    "    E[1][1] = 1\n",
    "    dW1 = 0\n",
    "    result = measure_rho(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        dW1 -= E[result[0][sample]][result[1][sample]]\n",
    "\n",
    "\n",
    "    # normalize it\n",
    "    dW1 = dW1/num_of_samples\n",
    "    dW1 += (np.exp(W[1][1])/N)\n",
    "\n",
    "    # 1 , -1\n",
    "    E = np.zeros_like(W)\n",
    "    E[1][-1] = 1\n",
    "    dW2 = 0\n",
    "    result = measure_rho(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        dW2 -= E[result[0][sample]][result[1][sample]]\n",
    "\n",
    "\n",
    "    # normalize it\n",
    "    dW2 = dW2/num_of_samples\n",
    "    dW2 += (np.exp(W[1][-1])/N)\n",
    "\n",
    "    # -1 , 1\n",
    "    E = np.zeros_like(W)\n",
    "    E[-1][1] = 1\n",
    "    dW3 = 0\n",
    "    result = measure_rho(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        dW3 -= E[result[0][sample]][result[1][sample]]\n",
    "\n",
    "\n",
    "    # normalize it\n",
    "    dW3 = dW3/num_of_samples\n",
    "    dW3 += (np.exp(W[-1][1])/N)\n",
    "\n",
    "    # -1 , -1\n",
    "    E = np.zeros_like(W)\n",
    "    E[-1][-1] = 1\n",
    "    dW4 = 0\n",
    "    result = measure_rho(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        dW4 -= E[result[0][sample]][result[1][sample]]\n",
    "\n",
    "\n",
    "    # normalize it\n",
    "    dW4 = dW4/num_of_samples\n",
    "    dW4 += (np.exp(W[-1][-1])/N)\n",
    "\n",
    "\n",
    "    # update the eigenvalues\n",
    "    W[1][1] -= learning_rate*dW1\n",
    "    W[1][-1] -= learning_rate*dW2\n",
    "    W[-1][1] -= learning_rate*dW3\n",
    "    W[-1][-1] -= learning_rate*dW4\n",
    "\n",
    "    # evaluate the cost function at these parameters\n",
    "    first_term = 0\n",
    "    result = measure_rho(param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        first_term += W[result[0][sample]][result[1][sample]]\n",
    "\n",
    "    # normalize the cost sum\n",
    "    first_term = first_term/num_of_samples\n",
    "\n",
    "    # # Second term evaluation\n",
    "    second_term = np.exp(W[1][1]) + np.exp(W[1][-1]) + np.exp(W[-1][1]) + np.exp(W[-1][-1])\n",
    "\n",
    "    # normalize the second term sum\n",
    "    second_term = second_term/N\n",
    "\n",
    "    # add the cost function to the store\n",
    "    cost_func_store.append(np.log(N) - first_term + second_term - 1)\n",
    "\n",
    "    # print the cost\n",
    "    print(np.log(N) - first_term + second_term - 1)"
   ]
  }
 ],
 "metadata": {
  "colab": {
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> anc/vn_ent_six_qubits.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "yy635HqWsML6"
   },
   "outputs": [],
   "source": [
    "%%capture\n",
    "!pip install pennylane"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "Jy7Vh2uBsPAn"
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import scipy as sc\n",
    "import pennylane as qml\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as Fn\n",
    "import torch.optim as optim\n",
    "from torch.autograd import Variable"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "gWXFbhhysVtM"
   },
   "outputs": [],
   "source": [
    "# quantum circuit settings\n",
    "num_wires = 12\n",
    "num_of_sys_qubits = num_wires/2\n",
    "num_layers = 3\n",
    "num_shots = 1\n",
    "num_of_samples = 100\n",
    "\n",
    "# dimension of the system\n",
    "N = 64\n",
    "\n",
    "# initiate the quantum device\n",
    "device = qml.device(\"default.qubit\", wires=num_wires, shots=num_of_samples)\n",
    "\n",
    "@qml.qnode(device)\n",
    "def measure_rho(param):\n",
    "    qml.Hadamard(wires=0)\n",
    "    qml.CNOT(wires=[0, 1])\n",
    "    qml.CNOT(wires=[1, 2])\n",
    "    qml.CNOT(wires=[2, 3])\n",
    "    qml.PauliZ(wires=0)\n",
    "    qml.PauliX(wires=0)\n",
    "    qml.PauliY(wires=1)\n",
    "    qml.CNOT(wires=[1, 2])\n",
    "    qml.CNOT(wires=[2, 10])\n",
    "    qml.CNOT(wires=[9, 11])\n",
    "    qml.CNOT(wires=[6, 1])\n",
    "    qml.CNOT(wires=[1, 7])\n",
    "    qml.PauliX(wires=3)\n",
    "    qml.CNOT(wires=[2, 6])\n",
    "    qml.CNOT(wires=[3, 5])\n",
    "\n",
    "    # Apply the parameterized unitary to it\n",
    "    qml.RandomLayers(param, wires=np.arange(6))\n",
    "\n",
    "    # measure in the computational basis\n",
    "    result = qml.sample(qml.PauliZ(0)), qml.sample(qml.PauliZ(1)), qml.sample(qml.PauliZ(2)), qml.sample(qml.PauliZ(3)), qml.sample(qml.PauliZ(4)), qml.sample(qml.PauliZ(5))\n",
    "    return result\n",
    "\n",
    "# maximally mixed state\n",
    "sigma = np.eye(N)/N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "XLf7o2TAsni7",
    "outputId": "aaa7af57-f2d7-4fa1-dc63-9e6d16fd196e"
   },
   "outputs": [],
   "source": [
    "param_init = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "rho_test = measure_rho_no_nn_samples(param_init)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "BNitWSG0tRDJ",
    "outputId": "66d8bf71-5f6a-4d7f-90d8-0dfc8b63d964"
   },
   "outputs": [],
   "source": [
    "# Evaluate von Neumann entropy using its analytical forumla\n",
    "\n",
    "# ignore the division by zero\n",
    "np.seterr(divide = 'ignore')\n",
    "\n",
    "# quantum relative entropy\n",
    "H_rho = np.real(np.trace(rho_test @ (sc.linalg.logm(rho_test) - sc.linalg.logm(sigma))))\n",
    "\n",
    "np.seterr(divide = 'warn')\n",
    "\n",
    "# print the result\n",
    "print(np.log(N)-H_rho)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "Nig9eoe1sqRR"
   },
   "outputs": [],
   "source": [
    "class neural_function(nn.Module):\n",
    "    def __init__(self,dimension,hidden_layer):\n",
    "        super(neural_function, self).__init__()\n",
    "\n",
    "        self.dimension = dimension\n",
    "        self.hidden_layer = hidden_layer\n",
    "        self.lin1 = nn.Linear(self.dimension, self.hidden_layer)\n",
    "        self.lin_end = nn.Linear(self.hidden_layer, 1)\n",
    "\n",
    "    def forward(self, input):\n",
    "        y = torch.sigmoid(self.lin1(input.float()))\n",
    "        y = self.lin_end(y)\n",
    "\n",
    "        return y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 635
    },
    "id": "rzG87vv-tV0J",
    "outputId": "aecee92a-9d4d-4450-f3bf-298310a69cc8"
   },
   "outputs": [],
   "source": [
    "#@title Optimization using Gradient Descent (with neural network)\n",
    "\n",
    "# parameters of the optimization\n",
    "num_of_epochs = 3000\n",
    "learning_rate = 0.05\n",
    "num_of_samples = 100\n",
    "dimension = int(num_wires/2)\n",
    "hidden_layer = 2\n",
    "\n",
    "# initialize the neural network and quantum circuit parameters\n",
    "neural_fn = neural_function(dimension, hidden_layer)\n",
    "param_init = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "\n",
    "# intialize the cost function store\n",
    "cost_func_store = []\n",
    "\n",
    "# start the training\n",
    "for epoch in range(1, num_of_epochs):\n",
    "\n",
    "  # evaluate the gradient with respect to the quantum circuit parameters\n",
    "    gradients = np.zeros_like((param_init))\n",
    "    for i in range(len(gradients)):\n",
    "        for j in range(len(gradients[0])):\n",
    "\n",
    "      # copy the parameters\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires/2))])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                forward_sum += nn_result[0].detach().numpy()\n",
    "\n",
    "      # normalize the forward sum\n",
    "            forward_sum = forward_sum/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum = 0\n",
    "            result = measure_rho(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires/2))])\n",
    "                nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "                backward_sum += nn_result[0].detach().numpy()\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum = backward_sum/num_of_samples\n",
    "      #print(backward_sum)\n",
    "\n",
    "      # parameter-shift rule\n",
    "            gradients[i, j] = - 0.5 * (forward_sum - backward_sum)\n",
    "\n",
    "  # first copy the quantum circuit parameters before updating it\n",
    "    prev_param_init = param_init.copy()\n",
    "\n",
    "  # update the quantum circuit parameters\n",
    "    param_init -= learning_rate*gradients\n",
    "\n",
    "  # evaluate the gradient with respect to the NN parameters\n",
    "\n",
    "  # evaluate the first term\n",
    "    grad_w1 = torch.zeros_like(neural_fn.lin1.weight)\n",
    "    grad_b1 = torch.zeros_like(neural_fn.lin1.bias)\n",
    "    grad_w2 = torch.zeros_like(neural_fn.lin_end.weight)\n",
    "    grad_b2 = torch.zeros_like(neural_fn.lin_end.bias)\n",
    "\n",
    "    result = measure_rho(prev_param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(int(num_wires/2))])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        nn_result.backward()\n",
    "        grad_w1 += neural_fn.lin1.weight.grad*(1/num_of_samples)\n",
    "        grad_b1 += neural_fn.lin1.bias.grad*(1/num_of_samples)\n",
    "        grad_w2 += neural_fn.lin_end.weight.grad*(1/num_of_samples)\n",
    "        grad_b2 += neural_fn.lin_end.bias.grad*(1/num_of_samples)\n",
    "        neural_fn.lin1.weight.grad.zero_()\n",
    "        neural_fn.lin1.bias.grad.zero_()\n",
    "        neural_fn.lin_end.weight.grad.zero_()\n",
    "        neural_fn.lin_end.bias.grad.zero_()\n",
    "\n",
    "  # evaluate the second term\n",
    "    grad_w1_2 = torch.zeros_like(neural_fn.lin1.weight.grad)\n",
    "    grad_b1_2 = torch.zeros_like(neural_fn.lin1.bias.grad)\n",
    "    grad_w2_2 = torch.zeros_like(neural_fn.lin_end.weight.grad)\n",
    "    grad_b2_2 = torch.zeros_like(neural_fn.lin_end.bias.grad)\n",
    "\n",
    "    for sample in range(num_of_samples):\n",
    "        result = np.random.choice([-1, 1], size=int(num_wires/2))\n",
    "        nn_result = neural_fn(torch.from_numpy(result.flatten()))\n",
    "        nn_result.backward()\n",
    "        grad_w1_2 += (np.exp(nn_result[0].detach().numpy()))*neural_fn.lin1.weight.grad*(1/num_of_samples)\n",
    "        grad_b1_2 += (np.exp(nn_result[0].detach().numpy()))*neural_fn.lin1.bias.grad*(1/num_of_samples)\n",
    "        grad_w2_2 += (np.exp(nn_result[0].detach().numpy()))*neural_fn.lin_end.weight.grad*(1/num_of_samples)\n",
    "        grad_b2_2 += (np.exp(nn_result[0].detach().numpy()))*neural_fn.lin_end.bias.grad*(1/num_of_samples)\n",
    "        neural_fn.lin1.weight.grad.zero_()\n",
    "        neural_fn.lin1.bias.grad.zero_()\n",
    "        neural_fn.lin_end.weight.grad.zero_()\n",
    "        neural_fn.lin_end.bias.grad.zero_()\n",
    "\n",
    "  # evaluate the difference, i.e., the gradient\n",
    "\n",
    "    nn_grad_W1 = grad_w1_2 - grad_w1\n",
    "    nn_grad_b1 = grad_b1_2 - grad_b1\n",
    "    nn_grad_W2 = grad_w2_2 - grad_w2\n",
    "    nn_grad_b2 = grad_b2_2 - grad_b2\n",
    "\n",
    "  # update the NN weights and normalize them\n",
    "    with torch.no_grad():\n",
    "        neural_fn.lin1.weight -= learning_rate*nn_grad_W1\n",
    "        neural_fn.lin1.bias -= learning_rate*nn_grad_b1\n",
    "        neural_fn.lin_end.weight -= learning_rate*nn_grad_W2\n",
    "        neural_fn.lin_end.bias -= learning_rate*nn_grad_b2\n",
    "\n",
    "  # evaluate the cost function at these parameters\n",
    "    first_term = 0\n",
    "    result = measure_rho(param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(int(num_wires/2))])\n",
    "        nn_result = neural_fn(torch.from_numpy(sample_result_array))\n",
    "        first_term += nn_result[0].detach().numpy()\n",
    "\n",
    "  # normalize the cost sum\n",
    "    first_term = first_term/num_of_samples\n",
    "\n",
    "  # # Second term evaluation\n",
    "    second_term = 0\n",
    "    for sample in range(num_of_samples):\n",
    "        result = np.random.choice([-1, 1], size=int(num_wires/2))\n",
    "        nn_result = neural_fn(torch.from_numpy(result.flatten()))\n",
    "        second_term += np.exp(nn_result[0].detach().numpy())\n",
    "\n",
    "  # normalize the second term sum\n",
    "    second_term = second_term/num_of_samples\n",
    "\n",
    "    # add the cost function to the store\n",
    "    cost_func_store.append(np.log(N) - first_term + second_term - 1)\n",
    "\n",
    "  # print the cost\n",
    "    print(np.log(N) - first_term + second_term - 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def binary_array_to_decimal(arr):\n",
    "    # Replace -1 with 0\n",
    "    arr = np.where(arr == -1, 0, arr)\n",
    "    # Convert the array to a binary string\n",
    "    binary_string = ''.join(str(i) for i in arr)\n",
    "    # Convert the binary string to a decimal value\n",
    "    decimal_value = int(binary_string, 2)\n",
    "    return decimal_value"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "result = measure_rho_no_nn_samples(prev_param_init)\n",
    "sample_result_array = np.array([result[i][sample] for i in range(int(num_wires/2))])\n",
    "print(binary_array_to_decimal(sample_result_array))\n",
    "print(sample_result_array)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 1000
    },
    "id": "suDOwtOy5E8L",
    "outputId": "7b9e9fd6-b268-4797-aa29-c262549f3414"
   },
   "outputs": [],
   "source": [
    "#@title Optimization using Gradient Descent (without neural network)\n",
    "\n",
    "# parameters of the optimization\n",
    "num_of_epochs = 3000\n",
    "learning_rate = 0.08\n",
    "num_of_samples = 100\n",
    "deviation = 1\n",
    "seed_no=42\n",
    "\n",
    "# initialize the neural network and quantum circuit parameters\n",
    "W = deviation*np.random.rand(64)\n",
    "param_init = np.random.random(qml.RandomLayers.shape(n_layers=num_layers, n_rotations=3))\n",
    "\n",
    "# intialize the cost function store\n",
    "cost_func_store = []\n",
    "\n",
    "\n",
    "# start the training\n",
    "for epoch in range(1, num_of_epochs):\n",
    "\n",
    "  # evaluate the gradient with respect to the quantum circuit parameters\n",
    "    gradients = np.zeros_like((param_init))\n",
    "    for i in range(len(gradients)):\n",
    "        for j in range(len(gradients[0])):\n",
    "\n",
    "      # copy the parameters\n",
    "            shifted = param_init.copy()\n",
    "\n",
    "      # right shift the parameters\n",
    "            shifted[i, j] += np.pi/2\n",
    "\n",
    "      # forward evaluation\n",
    "            forward_sum = 0\n",
    "            result = measure_rho_no_nn_samples(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires/2))])\n",
    "                forward_sum += W[binary_array_to_decimal(sample_result_array)]\n",
    "\n",
    "      # normalize the forward sum\n",
    "            forward_sum = forward_sum/num_of_samples\n",
    "\n",
    "      # left shift the parameters\n",
    "            shifted[i, j] -= np.pi\n",
    "\n",
    "      # backward evaluation\n",
    "            backward_sum = 0\n",
    "            result = measure_rho_no_nn_samples(shifted)\n",
    "            for sample in range(num_of_samples):\n",
    "                sample_result_array = np.array([result[i][sample] for i in range(int(num_wires/2))])\n",
    "                backward_sum += W[binary_array_to_decimal(sample_result_array)]\n",
    "\n",
    "      # normalize the backward sum\n",
    "            backward_sum = backward_sum/num_of_samples\n",
    "      #print(backward_sum)\n",
    "\n",
    "      # parameter-shift rule\n",
    "            gradients[i, j] = - 0.5 * (forward_sum - backward_sum)\n",
    "\n",
    "  # first copy the quantum circuit parameters before updating it\n",
    "    prev_param_init = param_init.copy()\n",
    "\n",
    "  # update the quantum circuit parameters\n",
    "    param_init -= learning_rate*gradients\n",
    "\n",
    "  # evaluate the gradient with respect to the eigenvalues\n",
    "\n",
    "    dW = np.zeros(64)\n",
    "    result = measure_rho_no_nn_samples(prev_param_init)\n",
    "    for i in range(64):\n",
    "        E = np.zeros(64)\n",
    "        E[i] = 1\n",
    "        for sample in range(num_of_samples):\n",
    "            sample_result_array = np.array([result[i][sample] for i in range(int(num_wires/2))])\n",
    "            dW[i] -= E[binary_array_to_decimal(sample_result_array)]\n",
    "        dW[i] = dW[i]/num_of_samples\n",
    "        dW[i] += np.exp(W[i])/N \n",
    "#     probs = measure_rho_no_nn_probs(prev_param_init)\n",
    "#     for i in range(64):\n",
    "#         dW[i] = np.exp(W[i])/N - probs[i]\n",
    "    \n",
    "    W -= learning_rate*dW\n",
    "\n",
    "    # evaluate the cost function at these parameters\n",
    "    first_term = 0\n",
    "    result = measure_rho_no_nn_samples(param_init)\n",
    "    for sample in range(num_of_samples):\n",
    "        sample_result_array = np.array([result[i][sample] for i in range(int(num_wires/2))])\n",
    "        first_term += W[binary_array_to_decimal(sample_result_array)]\n",
    "\n",
    "    # normalize the cost sum\n",
    "    first_term = first_term/num_of_samples\n",
    "\n",
    "    second_term = np.sum(np.exp(W))\n",
    "\n",
    "  # normalize the second term sum\n",
    "    second_term = second_term/N\n",
    "\n",
    "    # add the cost function to the store\n",
    "    cost_func_store.append(np.log(N) - first_term + second_term - 1)\n",
    "\n",
    "    # print the cost\n",
    "    print(np.log(N) - first_term + second_term - 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "E = np.zeros_like(W)\n",
    "num_of_samples = 100\n",
    "E[58] = 1\n",
    "dW1 = 0\n",
    "result = measure_rho_no_nn_samples(prev_param_init)\n",
    "for sample in range(num_of_samples):\n",
    "    sample_result_array = np.array([result[i][sample] for i in range(int(num_wires/2))])\n",
    "    dW1 -= E[binary_array_to_decimal(sample_result_array)]\n",
    "probs = measure_rho_no_nn_probs(prev_param_init)\n",
    "print(dW1/num_of_samples, probs[58])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(probs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "colab": {
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}

